Clebsch-Gordan and 6j-coefficients for rank two quantum groups

We calculate (q-deformed) Clebsch-Gordan and 6j-coefficients for rank two quantum groups. We explain in detail how such calculations are done, which should allow the reader to perform similar calculations in other cases. Moreover, we tabulate the q-Clebsch-Gordan and 6j-coefficients explicitly, as well as some other topological data associated with theories corresponding to rank-two quantum groups. Finally, we collect some useful properties of the fusion rules of particular conformal field theories.

==> anc/q-6j-su2k.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     30595,        868]
NotebookOptionsPosition[     29905,        838]
NotebookOutlinePosition[     30288,        855]
CellTagsIndexPosition[     30245,        852]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["q-6j symbols for su(2)_k", "Title",
 CellChangeTimes->{}],

Cell["\<\
E. Ardonne & J.K. Slingerland
Based on:
A.N.Kirillov, N.Y.Reshetikhin,
Representations of the algebra Uq (sl (2)), q - orthogonal polynomials and \
invariants of links,
in V.G. Kac, ed., Infinite dimensional Lie algebras and groups,
Proceedings of the conference held at CIRM, Luminy, Marseille, p.285,
World Scientific, Singapore (1988).\
\>", "Subsubtitle",
 CellChangeTimes->{}],

Cell[CellGroupData[{

Cell["Display of q-6j symbols of su(2)_k", "Subtitle",
 CellChangeTimes->{}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"a", ">", 
       RowBox[{"k2", "/", "2"}]}], ",", 
      RowBox[{"a", "=", 
       RowBox[{"k2", "/", "2"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"b", ">", 
       RowBox[{"k2", "/", "2"}]}], ",", 
      RowBox[{"b", "=", 
       RowBox[{"k2", "/", "2"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"c", ">", 
       RowBox[{"k2", "/", "2"}]}], ",", 
      RowBox[{"c", "=", 
       RowBox[{"k2", "/", "2"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"dvalues", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "k2"}], "]"}], ",", "d"}], 
        "]"}], "]"}], ",", 
      RowBox[{"d", "=", 
       RowBox[{
        RowBox[{"dvalues", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "k2"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"i", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k2", "+", "2"}], ")"}], "/", "2"}]}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"x_", "/;", 
              RowBox[{
               RowBox[{"GCD", "[", 
                RowBox[{"x", ",", 
                 RowBox[{"k2", "+", "2"}]}], "]"}], "\[Equal]", "1"}]}]}], 
            "]"}], ",", "0"}], "]"}], ",", "p2"}], "]"}], "]"}], ",", 
      RowBox[{"p2", "=", "1"}]}], "]"}], ";", 
    RowBox[{"Column", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"Subsuperscript", "[", 
            RowBox[{"F", ",", "d", ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"Text", "[", "\"\< = \>\"", "]"}], ",", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Chop", "[", 
              RowBox[{"q6j", "[", 
               RowBox[{
               "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"p2", "\[Equal]", "0"}], ",", "1", ",", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"2.", " ", "p2", " ", "Pi", " ", 
                    RowBox[{"I", "/", 
                    RowBox[{"(", 
                    RowBox[{"k2", "+", "2"}], ")"}]}]}], "]"}]}], "]"}]}], 
               "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"e", ",", 
               RowBox[{"evalues", "[", 
                RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "k2"}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"f", ",", 
               RowBox[{"fvalues", "[", 
                RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "k2"}], 
                "]"}]}], "}"}]}], "]"}], "//", "MatrixForm"}]}], "}"}], "]"}],
        ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Text", "[", "\"\<e = \>\"", "]"}], ",", 
          RowBox[{"evalues", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "k2"}], "]"}]}], 
         "}"}], "]"}], ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Text", "[", "\"\<f = \>\"", "]"}], ",", 
          RowBox[{"fvalues", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "k2"}], "]"}]}], 
         "}"}], "]"}]}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k2", ",", "8", ",", "\"\<k\>\""}], "}"}], ",", "1", ",", "12", 
     ",", "1", ",", "SetterBar"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "2"}], "}"}], ",", 
     RowBox[{"values", "[", "k2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", "2"}], "}"}], ",", 
     RowBox[{"values", "[", "k2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", "2"}], "}"}], ",", 
     RowBox[{"values", "[", "k2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "2"}], "}"}], ",", 
     RowBox[{"dvalues", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "k2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p2", ",", "1", ",", "\"\<q\>\""}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"j", "\[Rule]", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", " ", "j", " ", "I", " ", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"k2", "+", "2"}], ")"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"i", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k2", "+", "2"}], ")"}], "/", "2"}]}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"x_", "/;", 
              RowBox[{
               RowBox[{"GCD", "[", 
                RowBox[{"x", ",", 
                 RowBox[{"k2", "+", "2"}]}], "]"}], "\[Equal]", "1"}]}]}], 
            "]"}], ",", "0"}], "]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ControlType", "\[Rule]", "SetterBar"}], ",", 
   RowBox[{"SaveDefinitions", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 2, $CellContext`b$$ = 
    2, $CellContext`c$$ = 2, $CellContext`d$$ = 2, $CellContext`k2$$ = 
    8, $CellContext`p2$$ = 1, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`k2$$], 8, "k"}, 1, 12, 1}, {{
       Hold[$CellContext`a$$], 2}, 
      Dynamic[
       $CellContext`values[$CellContext`k2$$]]}, {{
       Hold[$CellContext`b$$], 2}, 
      Dynamic[
       $CellContext`values[$CellContext`k2$$]]}, {{
       Hold[$CellContext`c$$], 2}, 
      Dynamic[
       $CellContext`values[$CellContext`k2$$]]}, {{
       Hold[$CellContext`d$$], 2}, 
      Dynamic[
       $CellContext`dvalues[$CellContext`a$$, $CellContext`b$$, \
$CellContext`c$$, $CellContext`k2$$]]}, {{
       Hold[$CellContext`p2$$], 1, "q"}, 
      Dynamic[
       Table[$CellContext`j -> 
        Exp[((2 $CellContext`j) I) (Pi/($CellContext`k2$$ + 
           2))], {$CellContext`j, 
         Prepend[
          Cases[
           
           Table[$CellContext`i, {$CellContext`i, 1, ($CellContext`k2$$ + 2)/
             2}], 
           Condition[
            Pattern[$CellContext`x$, 
             Blank[]], GCD[$CellContext`x$, $CellContext`k2$$ + 2] == 1]], 
          0]}]]}}, Typeset`size$$ = {351., {52.34375, 57.65625}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    False, $CellContext`k2$505$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`a$$ = 2, $CellContext`b$$ = 
        2, $CellContext`c$$ = 2, $CellContext`d$$ = 2, $CellContext`k2$$ = 
        8, $CellContext`p2$$ = 1}, "ControllerVariables" :> {
        Hold[$CellContext`k2$$, $CellContext`k2$505$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> (
       If[$CellContext`a$$ > $CellContext`k2$$/
          2, $CellContext`a$$ = $CellContext`k2$$/2]; 
       If[$CellContext`b$$ > $CellContext`k2$$/
          2, $CellContext`b$$ = $CellContext`k2$$/2]; 
       If[$CellContext`c$$ > $CellContext`k2$$/
          2, $CellContext`c$$ = $CellContext`k2$$/2]; If[
         Not[
          MemberQ[
           $CellContext`dvalues[$CellContext`a$$, $CellContext`b$$, \
$CellContext`c$$, $CellContext`k2$$], $CellContext`d$$]], $CellContext`d$$ = 
         Part[
           $CellContext`dvalues[$CellContext`a$$, $CellContext`b$$, \
$CellContext`c$$, $CellContext`k2$$], 1]]; If[
         Not[
          MemberQ[
           Prepend[
            Cases[
             
             Table[$CellContext`i, {$CellContext`i, 
               1, ($CellContext`k2$$ + 2)/2}], 
             Condition[
              Pattern[$CellContext`x$, 
               Blank[]], GCD[$CellContext`x$, $CellContext`k2$$ + 2] == 1]], 
            0], $CellContext`p2$$]], $CellContext`p2$$ = 1]; Column[{
          Row[{
            Style[
             
             Subsuperscript[$CellContext`F, $CellContext`d$$, \
{$CellContext`a$$, $CellContext`b$$, $CellContext`c$$}]], 
            Text[" = "], 
            MatrixForm[
             Table[
              Chop[
               $CellContext`q6j[$CellContext`a$$, $CellContext`b$$, \
$CellContext`c$$, $CellContext`d$$, $CellContext`e, $CellContext`f, 
                If[$CellContext`p2$$ == 0, 1, 
                 
                 Exp[((2. $CellContext`p2$$) Pi) (I/($CellContext`k2$$ + 
                   2))]]]], {$CellContext`e, 
               $CellContext`evalues[$CellContext`a$$, $CellContext`b$$, \
$CellContext`c$$, $CellContext`d$$, $CellContext`k2$$]}, {$CellContext`f, 
               $CellContext`fvalues[$CellContext`a$$, $CellContext`b$$, \
$CellContext`c$$, $CellContext`d$$, $CellContext`k2$$]}]]}], 
          Row[{
            Text["e = "], 
            $CellContext`evalues[$CellContext`a$$, $CellContext`b$$, \
$CellContext`c$$, $CellContext`d$$, $CellContext`k2$$]}], 
          Row[{
            Text["f = "], 
            $CellContext`fvalues[$CellContext`a$$, $CellContext`b$$, \
$CellContext`c$$, $CellContext`d$$, $CellContext`k2$$]}]}]), 
      "Specifications" :> {{{$CellContext`k2$$, 8, "k"}, 1, 12, 1, 
         ControlType -> SetterBar}, {{$CellContext`a$$, 2}, 
         Dynamic[
          $CellContext`values[$CellContext`k2$$]]}, {{$CellContext`b$$, 2}, 
         Dynamic[
          $CellContext`values[$CellContext`k2$$]]}, {{$CellContext`c$$, 2}, 
         Dynamic[
          $CellContext`values[$CellContext`k2$$]]}, {{$CellContext`d$$, 2}, 
         Dynamic[
          $CellContext`dvalues[$CellContext`a$$, $CellContext`b$$, \
$CellContext`c$$, $CellContext`k2$$]]}, {{$CellContext`p2$$, 1, "q"}, 
         Dynamic[
          
          Table[$CellContext`j -> 
           Exp[((2 $CellContext`j) I) (Pi/($CellContext`k2$$ + 
              2))], {$CellContext`j, 
            Prepend[
             Cases[
              
              Table[$CellContext`i, {$CellContext`i, 
                1, ($CellContext`k2$$ + 2)/2}], 
              Condition[
               Pattern[$CellContext`x$, 
                Blank[]], GCD[$CellContext`x$, $CellContext`k2$$ + 2] == 1]], 
             0]}]]}}, "Options" :> {ControlType -> SetterBar}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{394., {185.34375, 190.65625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    Initialization:>({$CellContext`dvalues[
         Pattern[$CellContext`a, 
          Blank[]], 
         Pattern[$CellContext`b, 
          Blank[]], 
         Pattern[$CellContext`c, 
          Blank[]], 
         Pattern[$CellContext`k, 
          Blank[]]] := Union[
         Flatten[
          Table[
           $CellContext`fusion[$CellContext`c, $CellContext`i, \
$CellContext`k], {$CellContext`i, 
            $CellContext`fusion[$CellContext`a, $CellContext`b, \
$CellContext`k]}]]], $CellContext`fusion[
         Pattern[$CellContext`i, 
          Blank[]], 
         Pattern[$CellContext`j, 
          Blank[]], 
         Pattern[$CellContext`k, 
          Blank[]]] := Table[$CellContext`l, {$CellContext`l, 
          Abs[$CellContext`i - $CellContext`j], 
          
          Min[$CellContext`i + $CellContext`j, $CellContext`k - \
$CellContext`i - $CellContext`j]}], 
       Attributes[Subsuperscript] = {NHoldRest}, $CellContext`q6j[
         Pattern[$CellContext`i, 
          Blank[]], 
         Pattern[$CellContext`j, 
          Blank[]], 
         Pattern[$CellContext`l, 
          Blank[]], 
         Pattern[$CellContext`m, 
          Blank[]], 
         Pattern[$CellContext`k, 
          Blank[]], 
         Pattern[$CellContext`n, 
          Blank[]], 
         Pattern[$CellContext`q, 
          
          Blank[]]] := (($CellContext`qrw[$CellContext`i, $CellContext`j, \
$CellContext`l, $CellContext`m, $CellContext`k, $CellContext`n, \
$CellContext`q] Sqrt[
            $CellContext`qn[2 $CellContext`k + 1, $CellContext`q]]) Sqrt[
           $CellContext`qn[2 $CellContext`n + 1, $CellContext`q]]) 
        Exp[(Pi I) ($CellContext`i + $CellContext`j + $CellContext`l + \
$CellContext`m)], $CellContext`qrw[
         Pattern[$CellContext`i, 
          Blank[]], 
         Pattern[$CellContext`j, 
          Blank[]], 
         Pattern[$CellContext`l, 
          Blank[]], 
         Pattern[$CellContext`m, 
          Blank[]], 
         Pattern[$CellContext`k, 
          Blank[]], 
         Pattern[$CellContext`n, 
          Blank[]], 
         Pattern[$CellContext`q, 
          
          Blank[]]] := ((($CellContext`delta[$CellContext`i, $CellContext`j, \
$CellContext`k, $CellContext`q] $CellContext`delta[$CellContext`i, \
$CellContext`m, $CellContext`n, $CellContext`q]) \
$CellContext`delta[$CellContext`j, $CellContext`l, $CellContext`n, \
$CellContext`q]) $CellContext`delta[$CellContext`k, $CellContext`l, \
$CellContext`m, $CellContext`q]) 
        Sum[(-1)^$CellContext`z ($CellContext`qnf[$CellContext`z + 
             1, $CellContext`q]/(((((($CellContext`qnf[$CellContext`z - \
$CellContext`i - $CellContext`j - $CellContext`k, $CellContext`q] \
$CellContext`qnf[$CellContext`z - $CellContext`i - $CellContext`m - \
$CellContext`n, $CellContext`q]) $CellContext`qnf[$CellContext`z - \
$CellContext`j - $CellContext`l - $CellContext`n, $CellContext`q]) \
$CellContext`qnf[$CellContext`z - $CellContext`k - $CellContext`l - \
$CellContext`m, $CellContext`q]) $CellContext`qnf[$CellContext`i + \
$CellContext`j + $CellContext`l + $CellContext`m - $CellContext`z, \
$CellContext`q]) $CellContext`qnf[$CellContext`i + $CellContext`k + \
$CellContext`l + $CellContext`n - $CellContext`z, $CellContext`q]) \
$CellContext`qnf[$CellContext`j + $CellContext`k + $CellContext`m + \
$CellContext`n - $CellContext`z, $CellContext`q])), {$CellContext`z, 
           
           Max[$CellContext`i + $CellContext`j + $CellContext`k, \
$CellContext`i + $CellContext`m + $CellContext`n, $CellContext`j + \
$CellContext`l + $CellContext`n, $CellContext`k + $CellContext`l + \
$CellContext`m], 
           
           Min[$CellContext`i + $CellContext`j + $CellContext`l + \
$CellContext`m, $CellContext`i + $CellContext`k + $CellContext`l + \
$CellContext`n, $CellContext`j + $CellContext`k + $CellContext`m + \
$CellContext`n]}], $CellContext`delta[
         Pattern[$CellContext`a, 
          Blank[]], 
         Pattern[$CellContext`b, 
          Blank[]], 
         Pattern[$CellContext`c, 
          Blank[]], 
         Pattern[$CellContext`q, 
          Blank[]]] := If[
         And[
         Abs[$CellContext`a - $CellContext`b] <= $CellContext`c <= \
$CellContext`a + $CellContext`b, 
          Mod[$CellContext`a + $CellContext`b + $CellContext`c, 1] == 0], 
         Sqrt[($CellContext`qnf[$CellContext`a + $CellContext`b - \
$CellContext`c, $CellContext`q] $CellContext`qnf[$CellContext`a - \
$CellContext`b + $CellContext`c, $CellContext`q]) \
($CellContext`qnf[-$CellContext`a + $CellContext`b + $CellContext`c, \
$CellContext`q]/$CellContext`qnf[$CellContext`a + $CellContext`b + \
$CellContext`c + 1, $CellContext`q])], 0], $CellContext`qnf[
         Pattern[$CellContext`n, 
          Blank[]], 
         Pattern[$CellContext`q, 
          Blank[]]] := Product[
         $CellContext`qn[$CellContext`i, $CellContext`q], {$CellContext`i, 
          1, $CellContext`n}], $CellContext`qn[
         Pattern[$CellContext`n, 
          Blank[]], 
         Pattern[$CellContext`q, 
          Blank[]]] := 
       Sum[$CellContext`q^(($CellContext`n + 1)/
           2 - $CellContext`i), {$CellContext`i, 
          1, $CellContext`n}], $CellContext`evalues[
         Pattern[$CellContext`a, 
          Blank[]], 
         Pattern[$CellContext`b, 
          Blank[]], 
         Pattern[$CellContext`c, 
          Blank[]], 
         Pattern[$CellContext`d, 
          Blank[]], 
         Pattern[$CellContext`k, 
          Blank[]]] := Cases[
         $CellContext`fusion[$CellContext`a, $CellContext`b, $CellContext`k], 
         
         Condition[
          Pattern[$CellContext`x, 
           Blank[]], 
          MemberQ[
           $CellContext`fusion[$CellContext`x, $CellContext`c, \
$CellContext`k], $CellContext`d]]], $CellContext`fvalues[
         Pattern[$CellContext`a, 
          Blank[]], 
         Pattern[$CellContext`b, 
          Blank[]], 
         Pattern[$CellContext`c, 
          Blank[]], 
         Pattern[$CellContext`d, 
          Blank[]], 
         Pattern[$CellContext`k, 
          Blank[]]] := Cases[
         $CellContext`fusion[$CellContext`b, $CellContext`c, $CellContext`k], 
         
         Condition[
          Pattern[$CellContext`x, 
           Blank[]], 
          MemberQ[
           $CellContext`fusion[$CellContext`a, $CellContext`x, \
$CellContext`k], $CellContext`d]]], $CellContext`values[
         Pattern[$CellContext`k, 
          Blank[]]] := 
       Table[$CellContext`i, {$CellContext`i, 0, $CellContext`k/2, 1/2}]}; 
     Typeset`initDone$$ = True),
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{}]
}, {2}]],

Cell[CellGroupData[{

Cell[" Initialization", "Section",
 CellChangeTimes->{}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qn", "[", 
   RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "-", "i"}], ")"}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qnf", "[", 
   RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"qn", "[", 
     RowBox[{"i", ",", "q"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fusion", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"l", ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      RowBox[{"Abs", "[", 
       RowBox[{"i", "-", "j"}], "]"}], ",", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"i", "+", "j"}], ",", 
        RowBox[{"k", "-", "i", "-", "j"}]}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"a", "-", "b"}], "]"}], "\[LessEqual]", "c", "\[LessEqual]", 
      RowBox[{"a", "+", "b"}]}], "&&", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"a", "+", "b", "+", "c"}], ",", "1"}], "]"}], "\[Equal]", 
      "0"}]}], ",", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qnf", "[", 
       RowBox[{
        RowBox[{"a", "+", "b", "-", "c"}], ",", "q"}], "]"}], 
      RowBox[{"qnf", "[", 
       RowBox[{
        RowBox[{"a", "-", "b", "+", "c"}], ",", "q"}], "]"}], 
      RowBox[{
       RowBox[{"qnf", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ",", "q"}], "]"}], "/", 
       RowBox[{"qnf", "[", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "1"}], ",", "q"}], "]"}]}]}], 
     "]"}], ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qcg", "[", 
   RowBox[{
   "a_", ",", "j_", ",", "b_", ",", "k_", ",", "c_", ",", "m_", ",", "q_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "-", "c"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "+", "c", "+", "1"}], ")"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "k"}], "-", 
           RowBox[{"b", " ", "j"}]}], ")"}]}]}], ")"}], "/", "4"}], ")"}]}], 
   RowBox[{"delta", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "q"}], "]"}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"a", "-", "j"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"a", "+", "j"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"b", "-", "k"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"b", "+", "k"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"c", "-", "m"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"c", "+", "m"}], ",", "q"}], "]"}], 
     RowBox[{"qn", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "c"}], "+", "1"}], ",", "q"}], "]"}]}], "]"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", "c", "+", "1"}], ")"}], "/", "2"}]}], 
        ")"}]}], 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qnf", "[", 
          RowBox[{"n", ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"a", "+", "b", "-", "c", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"a", "-", "j", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"b", "+", "k", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"c", "-", "b", "+", "j", "+", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"c", "-", "a", "-", "k", "+", "n"}], ",", "q"}], "]"}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"c", "-", "b", "+", "j"}], ")"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"c", "-", "a", "-", "k"}], ")"}]}]}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"a", "+", "b", "-", "c"}], ",", 
         RowBox[{"a", "-", "j"}], ",", 
         RowBox[{"b", "+", "k"}]}], "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qrw", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "l_", ",", "m_", ",", "k_", ",", "n_", ",", "q_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "j", ",", "k", ",", "q"}], "]"}], 
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "m", ",", "n", ",", "q"}], "]"}], 
   RowBox[{"delta", "[", 
    RowBox[{"j", ",", "l", ",", "n", ",", "q"}], "]"}], 
   RowBox[{"delta", "[", 
    RowBox[{"k", ",", "l", ",", "m", ",", "q"}], "]"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "z"}], " ", 
      RowBox[{
       RowBox[{"qnf", "[", 
        RowBox[{
         RowBox[{"z", "+", "1"}], ",", "q"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"z", "-", "i", "-", "j", "-", "k"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"z", "-", "i", "-", "m", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"z", "-", "j", "-", "l", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"z", "-", "k", "-", "l", "-", "m"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"i", "+", "j", "+", "l", "+", "m", "-", "z"}], ",", "q"}], 
          "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"i", "+", "k", "+", "l", "+", "n", "-", "z"}], ",", "q"}], 
          "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"j", "+", "k", "+", "m", "+", "n", "-", "z"}], ",", "q"}], 
          "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"i", "+", "j", "+", "k"}], ",", 
         RowBox[{"i", "+", "m", "+", "n"}], ",", 
         RowBox[{"j", "+", "l", "+", "n"}], ",", 
         RowBox[{"k", "+", "l", "+", "m"}]}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"i", "+", "j", "+", "l", "+", "m"}], ",", 
         RowBox[{"i", "+", "k", "+", "l", "+", "n"}], ",", 
         RowBox[{"j", "+", "k", "+", "m", "+", "n"}]}], "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q6j", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "l_", ",", "m_", ",", "k_", ",", "n_", ",", "q_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"qrw", "[", 
    RowBox[{"i", ",", "j", ",", "l", ",", "m", ",", "k", ",", "n", ",", "q"}],
     "]"}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{"qn", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], ",", "q"}], "]"}], "]"}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{"qn", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "n"}], "+", "1"}], ",", "q"}], "]"}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"Pi", " ", "I", 
     RowBox[{"(", 
      RowBox[{"i", "+", "j", "+", "l", "+", "m"}], ")"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"i", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"k", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvalues", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"fusion", "[", 
       RowBox[{"c", ",", "i", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"fusion", "[", 
         RowBox[{"a", ",", "b", ",", "k"}], "]"}]}], "}"}]}], "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalues", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"fusion", "[", 
     RowBox[{"a", ",", "b", ",", "k"}], "]"}], ",", 
    RowBox[{"x_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"fusion", "[", 
        RowBox[{"x", ",", "c", ",", "k"}], "]"}], ",", "d"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fvalues", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"fusion", "[", 
     RowBox[{"b", ",", "c", ",", "k"}], "]"}], ",", 
    RowBox[{"x_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"fusion", "[", 
        RowBox[{"a", ",", "x", ",", "k"}], "]"}], ",", "d"}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{},
 CellID->1733221139]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 656},
WindowMargins->{{50, Automatic}, {Automatic, 0}},
ShowSelection->True,
CellContext->Notebook,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 63, 1, 76, "Title"],
Cell[633, 25, 391, 10, 145, "Subsubtitle"],
Cell[CellGroupData[{
Cell[1049, 39, 76, 1, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[1150, 44, 6090, 172, 70, "Input"],
Cell[7243, 218, 12518, 299, 393, "Output"]
}, {2}]],
Cell[CellGroupData[{
Cell[19795, 522, 56, 1, 67, "Section"],
Cell[19854, 525, 10011, 308, 70, "Input",
 CellID->1733221139]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/q-CG-rank2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    949718,      21484]
NotebookOptionsPosition[    947971,      21418]
NotebookOutlinePosition[    948384,      21436]
CellTagsIndexPosition[    948341,      21433]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["q-Clebsch-Gordan coefficients for rank two quantum groups", "Title",
 CellChangeTimes->{}],

Cell["\<\
E. Ardonne, J.K. Slingerland,
Clebsch-Gordan and 6j-coefficients for rank two quantum groups,
arXiv:1004.5456\
\>", "Subsubtitle",
 CellChangeTimes->{}],

Cell[CellGroupData[{

Cell["Display of qCG-coefficients", "Subtitle",
 CellChangeTimes->{}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"oldtype3", "\[NotEqual]", "type3"}], ",", 
      RowBox[{
       RowBox[{"groupinit3", "[", "type3", "]"}], ";", 
       RowBox[{"j13", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ";", 
       RowBox[{"j23", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ";", 
       RowBox[{"j33", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ";", 
       RowBox[{"v", "=", "1"}], ";"}], ",", ",", 
      RowBox[{
       RowBox[{"groupinit3", "[", "type3", "]"}], ";"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"fus3", "[", 
          RowBox[{"j13", ",", "j23"}], "]"}], ",", "j33"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"j33", "=", 
        RowBox[{
         RowBox[{"fus3", "[", 
          RowBox[{"j13", ",", "j23"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"v", "=", "1"}], ";"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"v", ">", 
       RowBox[{
        RowBox[{"nv3", "[", 
         RowBox[{"j13", ",", "j23", ",", "j33"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}]}], ",", 
      RowBox[{"v", "=", "1"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"show3", ">", 
       RowBox[{"Length", "[", 
        RowBox[{"weights3", "[", "j33", "]"}], "]"}]}], ",", 
      RowBox[{"show3", "=", "0"}]}], "]"}], ";", 
    RowBox[{"Column", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "Style", "[", "\"\<Rows labeled by m1, columns by m2; m3=m1+m2\>\"", 
          "]"}], "}"}], "]"}], ",", 
       RowBox[{"Row", "[", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"nv3", "[", 
             RowBox[{"j13", ",", "j23", ",", "j33"}], "]"}], "]"}], ">", 
           "1"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", "\"\<Vertex number = \>\"", "]"}], ",", "v",
             ",", 
            RowBox[{"Style", "[", "\"\< out of \>\"", "]"}], ",", 
            RowBox[{
             RowBox[{"nv3", "[", 
              RowBox[{"j13", ",", "j23", ",", "j33"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"Style", "[", "\"\< ways of fusing \>\"", "]"}], ",", 
            "j13", ",", 
            RowBox[{"Style", "[", "\"\< with \>\"", "]"}], ",", "j23", ",", 
            RowBox[{"Style", "[", "\"\< into \>\"", "]"}], ",", "j33"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Style", "[", "\"\<No fusion multiplicity\>\"", "]"}], 
           "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"show3", "\[Equal]", "0"}], ",", 
         RowBox[{"TableForm", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"With", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"mult", "=", 
                  RowBox[{"Count", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"weights3", "[", "j33", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", 
                    RowBox[{"1", ";;", "rank3"}]}], "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m1", "+", "m2"}], ")"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ";;", "rank3"}], "]"}], "]"}]}], "]"}]}], 
                 "}"}], ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"mult", "\[Equal]", "0"}], ",", "\"\<.\>\"", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"mult", "\[Equal]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"qCG3", "[", 
                    RowBox[{
                    "j13", ",", "m1", ",", "j23", ",", "m2", ",", "j33", ",", 
                    
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "\[LessEqual]", "rank3"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m1", "+", "m2"}], ")"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"rank3", "+", "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", "v", "}"}], ",", "q"}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{"q", "->", 
                    RowBox[{"If", "[", 
                    RowBox[{"kinf3", ",", "1", ",", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"2.", " ", "Pi", " ", 
                    RowBox[{"I", "/", 
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"k3", "+", "dcox3"}], ")"}]}], ")"}]}]}], "]"}]}],
                     "]"}]}], "}"}]}], ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"qCG3", "[", 
                    RowBox[{
                    "j13", ",", "m1", ",", "j23", ",", "m2", ",", "j33", ",", 
                    
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "\[LessEqual]", "rank3"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m1", "+", "m2"}], ")"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "m"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"rank3", "+", "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", "v", "}"}], ",", "q"}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{"q", "->", 
                    RowBox[{"If", "[", 
                    RowBox[{"kinf3", ",", "1", ",", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"2.", " ", "Pi", " ", 
                    RowBox[{"I", "/", 
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"k3", "+", "dcox3"}], ")"}]}], ")"}]}]}], "]"}]}],
                     "]"}]}], "}"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "1", ",", "mult"}], "}"}]}], "]"}], ",", 
                    RowBox[{"TableDirections", "\[Rule]", "Column"}]}], 
                    "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"m1", ",", 
                RowBox[{"weights3", "[", "j13", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m2", ",", 
                RowBox[{"weights3", "[", "j23", "]"}]}], "}"}]}], "]"}], "//",
             "Chop"}], ",", 
           RowBox[{"TableHeadings", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"displayweights", "[", 
               RowBox[{"weights3", "[", "j13", "]"}], "]"}], ",", 
              RowBox[{"displayweights", "[", 
               RowBox[{"weights3", "[", "j23", "]"}], "]"}]}], "}"}]}]}], 
          "]"}], ",", 
         RowBox[{"TableForm", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m1", "+", "m2"}], ")"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "rank3"}], "]"}], "]"}], "==", 
                 RowBox[{
                  RowBox[{"weights3", "[", "j33", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"show3", ",", 
                    RowBox[{"1", ";;", "rank3"}]}], "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"qCG3", "[", 
                  RowBox[{
                  "j13", ",", "m1", ",", "j23", ",", "m2", ",", "j33", ",", 
                   RowBox[{
                    RowBox[{"weights3", "[", "j33", "]"}], "[", 
                    RowBox[{"[", "show3", "]"}], "]"}], ",", 
                   RowBox[{"{", "v", "}"}], ",", "q"}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{"q", "->", 
                   RowBox[{"If", "[", 
                    RowBox[{"kinf3", ",", "1", ",", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"2.", " ", "Pi", " ", 
                    RowBox[{"I", "/", 
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"k3", "+", "dcox3"}], ")"}]}], ")"}]}]}], "]"}]}],
                     "]"}]}], "}"}]}], ",", "\"\<.\>\""}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"m1", ",", 
                RowBox[{"weights3", "[", "j13", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m2", ",", 
                RowBox[{"weights3", "[", "j23", "]"}]}], "}"}]}], "]"}], "//",
             "Chop"}], ",", 
           RowBox[{"TableHeadings", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"displayweights", "[", 
               RowBox[{"weights3", "[", "j13", "]"}], "]"}], ",", 
              RowBox[{"displayweights", "[", 
               RowBox[{"weights3", "[", "j23", "]"}], "]"}]}], "}"}]}]}], 
          "]"}]}], "]"}]}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"type3", ",", "1", ",", "\"\<\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "\[Rule]", 
        RowBox[{"Style", "[", "\"\<su(3)_2\>\"", "]"}]}], ",", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"Style", "[", "\"\<su(3)_3/Z_3\>\"", "]"}]}], ",", 
       RowBox[{"3", "\[Rule]", 
        RowBox[{"Style", "[", "\"\<so(5)_1\>\"", "]"}]}], ",", 
       RowBox[{"4", "\[Rule]", 
        RowBox[{"Style", "[", "\"\<G2_1\>\"", "]"}]}]}], "}"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j13", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "\"\<j1\>\""}], "}"}], ",", 
     RowBox[{"irrepss", "[", "type3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j23", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "\"\<j2\>\""}], "}"}], ",", 
     RowBox[{"irrepss", "[", "type3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j33", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "\"\<j3\>\""}], "}"}], ",", 
     RowBox[{"fus3", "[", 
      RowBox[{"j13", ",", "j23"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"v", ",", "1"}], "}"}], ",", 
     RowBox[{"nv3", "[", 
      RowBox[{"j13", ",", "j23", ",", "j33"}], "]"}]}], "}"}], ",", 
   RowBox[{"Style", "[", "\"\<Display the following m3 value(s)\>\"", "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"show3", ",", "0", ",", "\"\<\>\""}], "}"}], ",", 
     RowBox[{"Prepend", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"m33", "\[Rule]", 
          RowBox[{
           RowBox[{"displayweights", "[", 
            RowBox[{"weights3", "[", "j33", "]"}], "]"}], "[", 
           RowBox[{"[", "m33", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m33", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"weights3", "[", "j33", "]"}], "]"}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"0", "\[Rule]", 
        RowBox[{"Style", "[", "\"\<All\>\"", "]"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"kinf3", ",", "False", ",", "\"\<q\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"False", "\[Rule]", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", " ", "Pi", " ", 
          RowBox[{"I", "/", 
           RowBox[{"kplusdcox3", "[", "type3", "]"}]}]}], "]"}]}], ",", 
       RowBox[{"True", "\[Rule]", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"ControlType", "\[Rule]", "SetterBar"}], ",", 
   RowBox[{"ControlPlacement", "\[Rule]", "Top"}], ",", 
   RowBox[{"SaveDefinitions", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{},
 CellID->1746587725],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`j13$$ = {1, 1}, $CellContext`j23$$ = {1, 
    1}, $CellContext`j33$$ = {1, 1}, $CellContext`kinf3$$ = 
    False, $CellContext`show3$$ = 0, $CellContext`type3$$ = 
    1, $CellContext`v$$ = 1, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`type3$$], 1, ""}, {
      2 -> Style["su(3)_2"], 1 -> Style["su(3)_3/Z_3"], 3 -> Style["so(5)_1"],
        4 -> Style["G2_1"]}}, {{
       Hold[$CellContext`j13$$], {1, 1}, "j1"}, 
      Dynamic[
       $CellContext`irrepss[$CellContext`type3$$]]}, {{
       Hold[$CellContext`j23$$], {1, 1}, "j2"}, 
      Dynamic[
       $CellContext`irrepss[$CellContext`type3$$]]}, {{
       Hold[$CellContext`j33$$], {1, 1}, "j3"}, 
      Dynamic[
       $CellContext`fus3[$CellContext`j13$$, $CellContext`j23$$]]}, {{
       Hold[$CellContext`v$$], 1}, 
      Dynamic[
       $CellContext`nv3[$CellContext`j13$$, $CellContext`j23$$, \
$CellContext`j33$$]]}, {
      Hold[
       Style["Display the following m3 value(s)"]], 
      Manipulate`Dump`ThisIsNotAControl}, {{
       Hold[$CellContext`show3$$], 0, ""}, 
      Dynamic[
       Prepend[
        Table[$CellContext`m33 -> Part[
           $CellContext`displayweights[
            $CellContext`weights3[$CellContext`j33$$]], $CellContext`m33], \
{$CellContext`m33, 1, 
          Length[
           $CellContext`weights3[$CellContext`j33$$]]}], 0 -> 
        Style["All"]]]}, {{
       Hold[$CellContext`kinf3$$], False, "q"}, 
      Dynamic[{
       False -> Exp[(2 Pi) (I/$CellContext`kplusdcox3[$CellContext`type3$$])],
         True -> 1}]}}, Typeset`size$$ = {1385., {152.34375, 157.65625}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    False, $CellContext`type3$505$$ = False}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`j13$$ = {1, 1}, $CellContext`j23$$ = {1, 
         1}, $CellContext`j33$$ = {1, 1}, $CellContext`kinf3$$ = 
        False, $CellContext`show3$$ = 0, $CellContext`type3$$ = 
        1, $CellContext`v$$ = 1}, "ControllerVariables" :> {
        Hold[$CellContext`type3$$, $CellContext`type3$505$$, False]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> (
       If[$CellContext`oldtype3 != $CellContext`type3$$, \
$CellContext`groupinit3[$CellContext`type3$$]; $CellContext`j13$$ = {0, 
           0}; $CellContext`j23$$ = {0, 0}; $CellContext`j33$$ = {0, 
           0}; $CellContext`v$$ = 1; Null, 
         Null, $CellContext`groupinit3[$CellContext`type3$$]; Null]; If[
         Not[
          MemberQ[
           $CellContext`fus3[$CellContext`j13$$, $CellContext`j23$$], \
$CellContext`j33$$]], $CellContext`j33$$ = Part[
            $CellContext`fus3[$CellContext`j13$$, $CellContext`j23$$], 
            1]; $CellContext`v$$ = 1; Null]; If[$CellContext`v$$ > Part[
           $CellContext`nv3[$CellContext`j13$$, $CellContext`j23$$, \
$CellContext`j33$$], -1], $CellContext`v$$ = 1]; 
       If[$CellContext`show3$$ > Length[
           $CellContext`weights3[$CellContext`j33$$]], $CellContext`show3$$ = 
         0]; Column[{
          Row[{
            Style["Rows labeled by m1, columns by m2; m3=m1+m2"]}], 
          Row[
           If[Length[
              $CellContext`nv3[$CellContext`j13$$, $CellContext`j23$$, \
$CellContext`j33$$]] > 1, {
             Style["Vertex number = "], $CellContext`v$$, 
             Style[" out of "], 
             Part[
              $CellContext`nv3[$CellContext`j13$$, $CellContext`j23$$, \
$CellContext`j33$$], -1], 
             Style[" ways of fusing "], $CellContext`j13$$, 
             Style[" with "], $CellContext`j23$$, 
             Style[" into "], $CellContext`j33$$}, {
             Style["No fusion multiplicity"]}]], 
          If[$CellContext`show3$$ == 0, 
           TableForm[
            Chop[
             Table[
              With[{$CellContext`mult$ = Count[
                  Part[
                   $CellContext`weights3[$CellContext`j33$$], All, 
                   Span[1, $CellContext`rank3]], 
                  Part[$CellContext`m1 + $CellContext`m2, 
                   Span[1, $CellContext`rank3]]]}, 
               If[$CellContext`mult$ == 0, ".", 
                If[$CellContext`mult$ == 1, 
                 ReplaceAll[
                  $CellContext`qCG3[$CellContext`j13$$, $CellContext`m1, \
$CellContext`j23$$, $CellContext`m2, $CellContext`j33$$, 
                   Table[
                    If[$CellContext`i <= $CellContext`rank3, 
                    Part[$CellContext`m1 + $CellContext`m2, $CellContext`i], 
                    1], {$CellContext`i, 1, $CellContext`rank3 + 
                    1}], {$CellContext`v$$}, $CellContext`q], {$CellContext`q -> 
                   If[$CellContext`kinf3$$, 1, 
                    
                    Exp[(2. Pi) (I/(
                    4 ($CellContext`k3 + $CellContext`dcox3)))]]}], 
                 MatrixForm[
                  Table[
                   ReplaceAll[
                    $CellContext`qCG3[$CellContext`j13$$, $CellContext`m1, \
$CellContext`j23$$, $CellContext`m2, $CellContext`j33$$, 
                    Table[
                    If[$CellContext`i <= $CellContext`rank3, 
                    
                    Part[$CellContext`m1 + $CellContext`m2, $CellContext`i], \
$CellContext`m], {$CellContext`i, 1, $CellContext`rank3 + 
                    1}], {$CellContext`v$$}, $CellContext`q], {$CellContext`q -> 
                    If[$CellContext`kinf3$$, 1, 
                    
                    Exp[(2. Pi) (I/(
                    4 ($CellContext`k3 + $CellContext`dcox3)))]]}], \
{$CellContext`m, 1, $CellContext`mult$}], TableDirections -> 
                  Column]]]], {$CellContext`m1, 
               $CellContext`weights3[$CellContext`j13$$]}, {$CellContext`m2, 
               $CellContext`weights3[$CellContext`j23$$]}]], TableHeadings -> {
              $CellContext`displayweights[
               $CellContext`weights3[$CellContext`j13$$]], 
              $CellContext`displayweights[
               $CellContext`weights3[$CellContext`j23$$]]}], 
           TableForm[
            Chop[
             Table[
              If[Part[$CellContext`m1 + $CellContext`m2, 
                 Span[1, $CellContext`rank3]] == Part[
                 $CellContext`weights3[$CellContext`j33$$], \
$CellContext`show3$$, 
                 Span[1, $CellContext`rank3]], 
               ReplaceAll[
                $CellContext`qCG3[$CellContext`j13$$, $CellContext`m1, \
$CellContext`j23$$, $CellContext`m2, $CellContext`j33$$, 
                 Part[
                  $CellContext`weights3[$CellContext`j33$$], \
$CellContext`show3$$], {$CellContext`v$$}, $CellContext`q], {$CellContext`q -> 
                 If[$CellContext`kinf3$$, 1, 
                   
                   Exp[(2. Pi) (I/(
                    4 ($CellContext`k3 + $CellContext`dcox3)))]]}], 
               "."], {$CellContext`m1, 
               $CellContext`weights3[$CellContext`j13$$]}, {$CellContext`m2, 
               $CellContext`weights3[$CellContext`j23$$]}]], TableHeadings -> {
              $CellContext`displayweights[
               $CellContext`weights3[$CellContext`j13$$]], 
              $CellContext`displayweights[
               $CellContext`weights3[$CellContext`j23$$]]}]]}]), 
      "Specifications" :> {{{$CellContext`type3$$, 1, ""}, {
         2 -> Style["su(3)_2"], 1 -> Style["su(3)_3/Z_3"], 3 -> 
          Style["so(5)_1"], 4 -> Style["G2_1"]}}, {{$CellContext`j13$$, {1, 
          1}, "j1"}, 
         Dynamic[
          $CellContext`irrepss[$CellContext`type3$$]]}, {{$CellContext`j23$$, \
{1, 1}, "j2"}, 
         Dynamic[
          $CellContext`irrepss[$CellContext`type3$$]]}, {{$CellContext`j33$$, \
{1, 1}, "j3"}, 
         Dynamic[
          $CellContext`fus3[$CellContext`j13$$, $CellContext`j23$$]]}, \
{{$CellContext`v$$, 1}, 
         Dynamic[
          $CellContext`nv3[$CellContext`j13$$, $CellContext`j23$$, \
$CellContext`j33$$]]}, 
        Style[
        "Display the following m3 value(s)"], {{$CellContext`show3$$, 0, ""}, 
         
         Dynamic[
          Prepend[
           Table[$CellContext`m33 -> Part[
              $CellContext`displayweights[
               $CellContext`weights3[$CellContext`j33$$]], $CellContext`m33], \
{$CellContext`m33, 1, 
             Length[
              $CellContext`weights3[$CellContext`j33$$]]}], 0 -> 
           Style["All"]]]}, {{$CellContext`kinf3$$, False, "q"}, 
         Dynamic[{
          False -> Exp[(2 Pi) (
              I/$CellContext`kplusdcox3[$CellContext`type3$$])], True -> 
           1}]}}, "Options" :> {
       ControlType -> SetterBar, ControlPlacement -> Top}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{1428., {286.34375, 291.65625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    Initialization:>({$CellContext`oldtype3 = 1, $CellContext`type3$$ = 
       1, $CellContext`groupinit3[
         Pattern[$CellContext`type, 
          Blank[]]] := With[{}, 
         If[
          Not[$CellContext`oldtype3 == $CellContext`type], 
          Piecewise[{{$CellContext`su33init3, $CellContext`type == 
              1}, {$CellContext`su32init3, $CellContext`type == 
              2}, {$CellContext`so51init3, $CellContext`type == 
              3}, {$CellContext`g21init3, $CellContext`type == 
              4}}]; $CellContext`oldtype3 = $CellContext`type; 
          Null]], $CellContext`su33init3 := 
       With[{}, $CellContext`k3 = 3; $CellContext`rank3 = 
          2; $CellContext`dcox3 = 3; 
         Clear[$CellContext`n3, $CellContext`nv3, $CellContext`fus3, \
$CellContext`weights3, $CellContext`irreptonum3]; $CellContext`irreps3 = {{0, 
           0}, {1, 1}, {3, 0}, {0, 3}}; $CellContext`numirreps3 = 
          Length[$CellContext`irreps3]; $CellContext`weights3[{0, 0}] = {{0, 
           0, 1}}; $CellContext`weights3[{1, 1}] = {{1, 1, 1}, {-1, 2, 1}, {
           2, -1, 1}, {0, 0, 1}, {0, 0, 2}, {-2, 1, 1}, {1, -2, 1}, {-1, -1, 
           1}}; $CellContext`weights3[{3, 0}] = {{3, 0, 1}, {1, 1, 1}, {-1, 2,
            1}, {2, -1, 1}, {-3, 3, 1}, {0, 0, 1}, {-2, 1, 1}, {1, -2, 
           1}, {-1, -1, 1}, {0, -3, 1}}; $CellContext`weights3[{0, 3}] = {{0, 
           3, 1}, {1, 1, 1}, {-1, 2, 1}, {2, -1, 1}, {0, 0, 1}, {3, -3, 
           1}, {-2, 1, 1}, {1, -2, 1}, {-1, -1, 1}, {-3, 0, 
           1}}; $CellContext`n3[1] = 
          IdentityMatrix[4]; $CellContext`n3[2] = {{0, 1, 0, 0}, {1, 2, 1, 
           1}, {0, 1, 0, 0}, {0, 1, 0, 0}}; $CellContext`n3[3] = {{0, 0, 1, 
           0}, {0, 1, 0, 0}, {0, 0, 0, 1}, {1, 0, 0, 0}}; $CellContext`n3[
           4] = {{0, 0, 0, 1}, {0, 1, 0, 0}, {1, 0, 0, 0}, {0, 0, 1, 0}}; 
         Do[$CellContext`irreptonum3[
              Part[$CellContext`irreps3, $CellContext`i]] = $CellContext`i; 
           Null, {$CellContext`i, 1, $CellContext`numirreps3}]; 
         Do[$CellContext`fus3[
             Part[$CellContext`irreps3, $CellContext`i], 
             Part[$CellContext`irreps3, $CellContext`j]] = DeleteCases[
             Table[
              If[Part[
                 $CellContext`n3[$CellContext`i], $CellContext`j, \
$CellContext`k] > 0, 
               Part[$CellContext`irreps3, $CellContext`k]], {$CellContext`k, 
               1, $CellContext`numirreps3}], Null], {$CellContext`i, 
            1, $CellContext`numirreps3}, {$CellContext`j, 
            1, $CellContext`numirreps3}]; 
         Do[$CellContext`nv3[$CellContext`i, $CellContext`j, $CellContext`k] = 
           Range[
             Part[
              $CellContext`n3[
               $CellContext`irreptonum3[$CellContext`i]], 
              $CellContext`irreptonum3[$CellContext`j], 
              $CellContext`irreptonum3[$CellContext`k]]], {$CellContext`i, \
$CellContext`irreps3}, {$CellContext`j, $CellContext`irreps3}, \
{$CellContext`k, 
            $CellContext`fus3[$CellContext`i, $CellContext`j]}]; \
$CellContext`qCGlist3 = Flatten[
            
            Table[{$CellContext`j1, $CellContext`m1, $CellContext`j2, \
$CellContext`m2, $CellContext`j3, $CellContext`m3, {$CellContext`v$$}}, \
{$CellContext`j1, $CellContext`irreps3}, {$CellContext`j2, \
$CellContext`irreps3}, {$CellContext`j3, 
              $CellContext`fus3[$CellContext`j1, $CellContext`j2]}, \
{$CellContext`v$$, 
              $CellContext`nv3[$CellContext`j1, $CellContext`j2, \
$CellContext`j3]}, {$CellContext`m3, 
              $CellContext`weights3[$CellContext`j3]}, {$CellContext`m1, 
              $CellContext`weights3[$CellContext`j1]}, {$CellContext`m2, 
              Cases[
               $CellContext`weights3[$CellContext`j2], 
               Condition[
                Pattern[$CellContext`x, 
                 Blank[]], Part[$CellContext`m1, 
                   Span[1, 2]] + Part[$CellContext`x, 
                   Span[1, 2]] == Part[$CellContext`m3, 
                  Span[1, 2]]]]}], 6]; $CellContext`qCGvalues3 = {
           1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
            1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 
            1, $CellContext`q^4/
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -($CellContext`q^2/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -($CellContext`q^2/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), 1/
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], 0, 0, 1/
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), -(1/($CellContext`q^2 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), 1/($CellContext`q^4 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), $CellContext`q^3/Sqrt[
            1 + $CellContext`qn4[4, $CellContext`q]], 
            0, -(Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
               1 + $CellContext`qn4[4, $CellContext`q])]/Sqrt[2]), -(
             Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
               1 + $CellContext`qn4[4, $CellContext`q])]/Sqrt[2]), 
            1/($CellContext`q^3 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, ($CellContext`q^2 
             Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
               1 + $CellContext`qn4[4, $CellContext`q])])/Sqrt[
            2], (-(1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), ((-(1/
               2)) $CellContext`q) 
            Sqrt[$CellContext`qn4[3, $CellContext`q]/(
              1 + $CellContext`qn4[4, $CellContext`q])], (1/$CellContext`q^3 - 
             1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), -(
             Sqrt[$CellContext`qn4[3, $CellContext`q]/(
               1 + $CellContext`qn4[4, $CellContext`q])]/(2 $CellContext`q)), 
            Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
              1 + $CellContext`qn4[4, $CellContext`q])]/(
            Sqrt[2] $CellContext`q^2), ($CellContext`q^2 
             Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
               1 + $CellContext`qn4[4, $CellContext`q])])/Sqrt[
            2], (-(1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), ((1/
              2) $CellContext`q) 
            Sqrt[$CellContext`qn4[3, $CellContext`q]/(
              1 + $CellContext`qn4[4, $CellContext`q])], (1/$CellContext`q^3 - 
             1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            Sqrt[$CellContext`qn4[3, $CellContext`q]/(
              1 + $CellContext`qn4[4, $CellContext`q])]/(2 $CellContext`q), 
            Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
              1 + $CellContext`qn4[4, $CellContext`q])]/(
            Sqrt[2] $CellContext`q^2), $CellContext`q/Sqrt[
            1 + $CellContext`qn4[
              4, $CellContext`q]], (-(
               1/$CellContext`q) + $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (-(
               1/$CellContext`q) + $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 + $CellContext`q^3 - 
             2 (1/$CellContext`q + $CellContext`q))/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 0, 
            0, (1/$CellContext`q^3 + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 + 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 + 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, ((1/2) $CellContext`q) 
            Sqrt[$CellContext`qn4[3, $CellContext`q]/(
              1 + $CellContext`qn4[4, $CellContext`q])], ((-(1/
               2)) $CellContext`q) 
            Sqrt[$CellContext`qn4[3, $CellContext`q]/(
              1 + $CellContext`qn4[4, $CellContext`q])], 
            0, (1/$CellContext`q^3 + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, -(Sqrt[$CellContext`qn4[3, $CellContext`q]/(
               1 + $CellContext`qn4[4, $CellContext`q])]/(2 $CellContext`q)), 
            Sqrt[$CellContext`qn4[3, $CellContext`q]/(
              1 + $CellContext`qn4[4, $CellContext`q])]/(2 $CellContext`q), 
            0, ($CellContext`q^2 
             Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
               1 + $CellContext`qn4[4, $CellContext`q])])/Sqrt[
            2], (-(1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), ((1/
              2) $CellContext`q) 
            Sqrt[$CellContext`qn4[3, $CellContext`q]/(
              1 + $CellContext`qn4[4, $CellContext`q])], (1/$CellContext`q^3 - 
             1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            Sqrt[$CellContext`qn4[3, $CellContext`q]/(
              1 + $CellContext`qn4[4, $CellContext`q])]/(2 $CellContext`q), 
            Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
              1 + $CellContext`qn4[4, $CellContext`q])]/(
            Sqrt[2] $CellContext`q^2), ($CellContext`q^2 
             Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
               1 + $CellContext`qn4[4, $CellContext`q])])/Sqrt[
            2], (-(1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), ((-(1/
               2)) $CellContext`q) 
            Sqrt[$CellContext`qn4[3, $CellContext`q]/(
              1 + $CellContext`qn4[4, $CellContext`q])], (1/$CellContext`q^3 - 
             1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), -(
             Sqrt[$CellContext`qn4[3, $CellContext`q]/(
               1 + $CellContext`qn4[4, $CellContext`q])]/(2 $CellContext`q)), 
            Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
              1 + $CellContext`qn4[4, $CellContext`q])]/(
            Sqrt[2] $CellContext`q^2), $CellContext`q^3/Sqrt[
            1 + $CellContext`qn4[4, $CellContext`q]], 
            0, -(Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
               1 + $CellContext`qn4[4, $CellContext`q])]/Sqrt[2]), -(
             Sqrt[(1 + $CellContext`qn4[2, $CellContext`q])/(
               1 + $CellContext`qn4[4, $CellContext`q])]/Sqrt[2]), 
            1/($CellContext`q^3 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 0, 
            0, $CellContext`q^3/
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]], -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, -(1/($CellContext`q^3 
             Sqrt[-1 + $CellContext`qn4[
                4, $CellContext`q]])), ($CellContext`q^2 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[-1 + $CellContext`qn4[
               4, $CellContext`q]]), -(($CellContext`q Sqrt[
                $CellContext`qn4[3, $CellContext`q]])/(2 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), (-(
               1/$CellContext`q) + $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), -((
              1/$CellContext`q^3 + 1/$CellContext`q - $CellContext`q)/(2 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[-1 + $CellContext`qn4[
                4, $CellContext`q]])), -(($CellContext`q^2 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[
                4, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), (-(
               1/$CellContext`q) + $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), -((
              1/$CellContext`q^3 + 1/$CellContext`q - $CellContext`q)/(2 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, -(($CellContext`q Sqrt[
                $CellContext`qn4[3, $CellContext`q]])/(2 
             Sqrt[-1 + $CellContext`qn4[
                4, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, -((1/$CellContext`q^3 - $CellContext`q^3)/(2 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), (-(
               1/$CellContext`q^3) + $CellContext`q^3)/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), 0, -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, -($CellContext`q/
             Sqrt[-1 + $CellContext`qn4[
               4, $CellContext`q]]), -((-(
                1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), -((-(
                1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), (-(
               1/$CellContext`q^3) + $CellContext`q^3)/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), 0, 
            0, (-(1/$CellContext`q) + $CellContext`q + (1/
               2) (-(1/$CellContext`q^3) + $CellContext`q^3))/
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]], (
             1/$CellContext`q^3 - 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 - 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), 
            1/($CellContext`q 
            Sqrt[-1 + $CellContext`qn4[
               4, $CellContext`q]]), -(($CellContext`q^2 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[
                4, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), (-(
               1/$CellContext`q) + $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), -((
              1/$CellContext`q^3 + 1/$CellContext`q - $CellContext`q)/(2 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[-1 + $CellContext`qn4[
               4, $CellContext`q]]), ($CellContext`q^2 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[-1 + $CellContext`qn4[
               4, $CellContext`q]]), -(($CellContext`q Sqrt[
                $CellContext`qn4[3, $CellContext`q]])/(2 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), (-(
               1/$CellContext`q) + $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), -((
              1/$CellContext`q^3 + 1/$CellContext`q - $CellContext`q)/(2 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), 
            0, $CellContext`q^3/
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]], -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, -(1/($CellContext`q^3 
             Sqrt[-1 + $CellContext`qn4[4, $CellContext`q]])), $CellContext`q/
            Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), $CellContext`q^3/
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
              3, $CellContext`q]], -(1/($CellContext`q^3 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), 1/($CellContext`q 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ($CellContext`q^2 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -($CellContext`q/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 1/($CellContext`q 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(((-1 + 1/$CellContext`q^2) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(((-1 - 1/$CellContext`q^2) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), ((-1 + $CellContext`q^2) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ((-1 - $CellContext`q^2) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -($CellContext`q/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), (
             1/$CellContext`q^3 + $CellContext`q^3 $CellContext`qn4[
               2, $CellContext`q])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] $CellContext`qn4[
             3, $CellContext`q]), -(($CellContext`q^3 + $CellContext`qn4[
                2, $CellContext`q]/$CellContext`q^3)/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] $CellContext`qn4[
              3, $CellContext`q])), 
            1/(($CellContext`q^2 $CellContext`qn4[2, $CellContext`q]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 
            1/($CellContext`qn4[2, $CellContext`q] Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 
            1/($CellContext`qn4[2, $CellContext`q] Sqrt[
              $CellContext`qn4[
              3, $CellContext`q]]), ((-(
                1/$CellContext`q^2) + $CellContext`q^2) (
              1 + $CellContext`qn4[2, $CellContext`q]))/((
             2 $CellContext`qn4[2, $CellContext`q]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/
            2, -(1/2), ((
              1/$CellContext`q^2 - $CellContext`q^2) (-1 + $CellContext`qn4[
               2, $CellContext`q]))/((2 $CellContext`qn4[2, $CellContext`q]) 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(
             1/($CellContext`qn4[2, $CellContext`q] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -(
             1/($CellContext`qn4[2, $CellContext`q] Sqrt[
               $CellContext`qn4[
               3, $CellContext`q]])), -($CellContext`q^2/($CellContext`qn4[
              2, $CellContext`q] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), 1/($CellContext`q 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(($CellContext`q^2 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -($CellContext`q/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 1/($CellContext`q 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(((-1 + 1/$CellContext`q^2) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), ((-1 - 1/$CellContext`q^2) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ((-1 + $CellContext`q^2) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(((-1 - $CellContext`q^2) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -($CellContext`q/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(1/($CellContext`q^3 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), $CellContext`q^3/
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
              3, $CellContext`q]], -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(1/($CellContext`q^3 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), $CellContext`q^3/
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
              3, $CellContext`q]], -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 1/($CellContext`q 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(((-1 + 1/$CellContext`q^2) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), ((-1 - 1/$CellContext`q^2) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ((-1 + $CellContext`q^2) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(((-1 - $CellContext`q^2) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -($CellContext`q/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 1/($CellContext`q 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(($CellContext`q^2 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -($CellContext`q/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 
            1/(($CellContext`q^2 $CellContext`qn4[2, $CellContext`q]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 
            1/($CellContext`qn4[2, $CellContext`q] Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 
            1/($CellContext`qn4[2, $CellContext`q] Sqrt[
              $CellContext`qn4[
              3, $CellContext`q]]), ((-(
                1/$CellContext`q^2) + $CellContext`q^2) (
              1 + $CellContext`qn4[2, $CellContext`q]))/((
             2 $CellContext`qn4[2, $CellContext`q]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(1/2), 1/
            2, ((1/$CellContext`q^2 - $CellContext`q^2) (-1 + \
$CellContext`qn4[2, $CellContext`q]))/((2 $CellContext`qn4[2, $CellContext`q])
              Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(
             1/($CellContext`qn4[2, $CellContext`q] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -(
             1/($CellContext`qn4[2, $CellContext`q] Sqrt[
               $CellContext`qn4[
               3, $CellContext`q]])), -($CellContext`q^2/($CellContext`qn4[
              2, $CellContext`q] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), (
             1/$CellContext`q^3 + $CellContext`q^3 $CellContext`qn4[
               2, $CellContext`q])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] $CellContext`qn4[
             3, $CellContext`q]), -(($CellContext`q^3 + $CellContext`qn4[
                2, $CellContext`q]/$CellContext`q^3)/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] $CellContext`qn4[
              3, $CellContext`q])), 1/($CellContext`q 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(((-1 + 1/$CellContext`q^2) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(((-1 - 1/$CellContext`q^2) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), ((-1 + $CellContext`q^2) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ((-1 - $CellContext`q^2) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -($CellContext`q/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 1/($CellContext`q 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), ($CellContext`q^2 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -($CellContext`q/
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
               3, $CellContext`q]]), $CellContext`q^3/
            Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
              3, $CellContext`q]], -(1/($CellContext`q^3 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[$CellContext`qn4[2, $CellContext`q] $CellContext`qn4[
                3, $CellContext`q]])), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), $CellContext`q^6/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(($CellContext`q^3 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(($CellContext`q^3 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), ($CellContext`q^5 
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -($CellContext`q^2/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(($CellContext`q Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^5 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -($CellContext`q^2/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (((1 - $CellContext`q^2) Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (((1 + $CellContext`q^2) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), (($CellContext`q^4 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), ((-1 + $CellContext`q^6) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (1/$CellContext`q^4 + 
             1/$CellContext`q^2 - $CellContext`q^2 - $CellContext`q^4)/(2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), $CellContext`qn4[2, $CellContext`q]/(2 
            Sqrt[
              $CellContext`qn4[
              5, $CellContext`q]]), -(((-1 + 1/$CellContext`q^6) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((
              Sqrt[2] $CellContext`q^4) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((($CellContext`q^4 
               Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ((1 + $CellContext`q^6) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -($CellContext`qn4[2, $CellContext`q]/(2 
             Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), -((1/$CellContext`q^4 - 
              1/$CellContext`q^2 + $CellContext`q^2 - $CellContext`q^4)/(2 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ((1 + 1/$CellContext`q^6) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((
              Sqrt[2] $CellContext`q^4) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^5 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -((($CellContext`q^2 Sqrt[
                 $CellContext`qn4[2, $CellContext`q]]) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (($CellContext`q^2 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((((1 - 1/$CellContext`q^2) Sqrt[
                 $CellContext`qn4[2, $CellContext`q]]) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (((1 + 1/$CellContext`q^2) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, $CellContext`q]], -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(1/($CellContext`q^6 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), $CellContext`q^6/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(($CellContext`q^3 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(($CellContext`q^3 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), ($CellContext`q^5 
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -($CellContext`q^2/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (((1 - $CellContext`q^2) Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((((1 + $CellContext`q^2) 
               Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), ($CellContext`q^5 
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(($CellContext`q Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), -($CellContext`q^2/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (($CellContext`q^4 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ((-1 + $CellContext`q^6) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (1/$CellContext`q^4 + 
             1/$CellContext`q^2 - $CellContext`q^2 - $CellContext`q^4)/(2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -($CellContext`qn4[2, $CellContext`q]/(2 
             Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(((-1 + 1/$CellContext`q^6) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((
              Sqrt[2] $CellContext`q^4) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (($CellContext`q^4 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -(((1 + $CellContext`q^6) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), $CellContext`qn4[2, $CellContext`q]/(2 
            Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), -((1/$CellContext`q^4 - 
              1/$CellContext`q^2 + $CellContext`q^2 - $CellContext`q^4)/(2 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -(((1 + 1/$CellContext`q^6) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((
             Sqrt[2] $CellContext`q^4) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), ($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((((1 - 1/$CellContext`q^2) Sqrt[
                 $CellContext`qn4[2, $CellContext`q]]) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((((1 + 1/$CellContext`q^2) 
               Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), 1/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^5 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -((($CellContext`q^2 Sqrt[
                 $CellContext`qn4[2, $CellContext`q]]) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((($CellContext`q^2 
               Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, $CellContext`q]], -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(1/($CellContext`q^6 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), 1, 1, 1, 1, 1, 1, 1, 1, 1, 
            1, ($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, $CellContext`q]], -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(1/($CellContext`q^6 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^5 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -((($CellContext`q^2 Sqrt[
                 $CellContext`qn4[2, $CellContext`q]]) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((($CellContext`q^2 
               Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((((1 - 1/$CellContext`q^2) Sqrt[
                 $CellContext`qn4[2, $CellContext`q]]) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((((1 + 1/$CellContext`q^2) 
               Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), 1/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (($CellContext`q^4 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ((-1 + $CellContext`q^6) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((-(1/$CellContext`q^4) - 
              1/$CellContext`q^2 + $CellContext`q^2 + $CellContext`q^4)/(2 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -($CellContext`qn4[2, $CellContext`q]/(
             2 Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(((-1 + 1/$CellContext`q^6) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((
              Sqrt[2] $CellContext`q^4) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (($CellContext`q^4 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -(((1 + $CellContext`q^6) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), $CellContext`qn4[2, $CellContext`q]/(2 
            Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), (-(1/$CellContext`q^4) + 
             1/$CellContext`q^2 - $CellContext`q^2 + $CellContext`q^4)/(2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -(((1 + 1/$CellContext`q^6) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((
             Sqrt[2] $CellContext`q^4) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), ($CellContext`q^5 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(($CellContext`q Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), -($CellContext`q^2/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((
              Sqrt[2] $CellContext`q^2) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^5 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -($CellContext`q^2/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (((1 - $CellContext`q^2) Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((((1 + $CellContext`q^2) 
               Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), $CellContext`q^6/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(($CellContext`q^3 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(($CellContext`q^3 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), 1/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -($CellContext`q^3/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(1/($CellContext`q^3 Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^5/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(($CellContext`q^2 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -(1/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/($CellContext`q 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), -(($CellContext`q^2 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), $CellContext`q/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(1/($CellContext`q^3 Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), ($CellContext`q^4 
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), ((1/$CellContext`q^2 - $CellContext`q^2) 
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^4 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^5/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(($CellContext`q^2 
              Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/($CellContext`q 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), -(($CellContext`q^2 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), $CellContext`q/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(1/($CellContext`q^3 Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -($CellContext`q^3/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), 1/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(1/($CellContext`q^3 Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^6/
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
              5, $CellContext`q]], -($CellContext`q^4/
             Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), $CellContext`q^2/
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
              5, $CellContext`q]], $CellContext`q^2/
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
              5, $CellContext`q]], -(1/
             Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), -(1/
             Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), -(1/($CellContext`q^4 
             Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
                5, $CellContext`q]])), 1/($CellContext`q^6 
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), 1, 1, 1, 1, 1, 1, 1, 1, 1, 
            1, ($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, $CellContext`q]], -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(1/($CellContext`q^6 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((((1 - 1/$CellContext`q^2) Sqrt[
                 $CellContext`qn4[2, $CellContext`q]]) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (((1 + 1/$CellContext`q^2) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^5 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -((($CellContext`q^2 Sqrt[
                 $CellContext`qn4[2, $CellContext`q]]) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (($CellContext`q^2 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (($CellContext`q^4 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), ((-1 + $CellContext`q^6) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((-(1/$CellContext`q^4) - 
              1/$CellContext`q^2 + $CellContext`q^2 + $CellContext`q^4)/(2 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), $CellContext`qn4[2, $CellContext`q]/(2 
            Sqrt[
              $CellContext`qn4[
              5, $CellContext`q]]), -(((-1 + 1/$CellContext`q^6) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((Sqrt[
                $CellContext`qn4[2, $CellContext`q]] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((
              Sqrt[2] $CellContext`q^4) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), -((($CellContext`q^4 
               Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ((1 + $CellContext`q^6) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -($CellContext`qn4[2, $CellContext`q]/(2 
             Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), (-(1/$CellContext`q^4) + 
             1/$CellContext`q^2 - $CellContext`q^2 + $CellContext`q^4)/(2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), ((1 + 1/$CellContext`q^6) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -((
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/((
              Sqrt[2] $CellContext`q^4) 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), ($CellContext`q^5 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -($CellContext`q^2/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (((1 - $CellContext`q^2) Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (((1 + $CellContext`q^2) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), ($CellContext`q^5 
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -($CellContext`q^2/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(($CellContext`q Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/Sqrt[
              $CellContext`qn4[5, $CellContext`q]]), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                5, $CellContext`q]])), $CellContext`q^6/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              5, $CellContext`q]], -(($CellContext`q^3 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(($CellContext`q^3 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (Sqrt[
               $CellContext`qn4[2, $CellContext`q]] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), (
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               5, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^3 Sqrt[
               $CellContext`qn4[5, $CellContext`q]])), $CellContext`q^6/
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
              5, $CellContext`q]], -($CellContext`q^4/
             Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), $CellContext`q^2/
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
              5, $CellContext`q]], $CellContext`q^2/
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
              5, $CellContext`q]], -(1/
             Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), -(1/
             Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), -(1/($CellContext`q^4 
             Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
                5, $CellContext`q]])), 1/($CellContext`q^6 
            Sqrt[(-1 + $CellContext`qn4[3, $CellContext`q]) $CellContext`qn4[
               5, $CellContext`q]]), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -($CellContext`q^3/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), 1/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(1/($CellContext`q^3 Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/($CellContext`q 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), -(($CellContext`q^2 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), $CellContext`q/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(1/($CellContext`q^3 Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^5/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(($CellContext`q^2 
              Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), ($CellContext`q^4 
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), ((1/$CellContext`q^2 - $CellContext`q^2) 
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^4 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/($CellContext`q 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), -(($CellContext`q^2 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), $CellContext`q/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(1/($CellContext`q^3 Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^5/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(($CellContext`q^2 Sqrt[
                $CellContext`qn4[2, $CellContext`q]])/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -(1/($CellContext`q^5 
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
                4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), 1/($CellContext`q^3 
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), -($CellContext`q^3/
             Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
               4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/
            Sqrt[$CellContext`qn4[3, $CellContext`q] $CellContext`qn4[
              4, $CellContext`q]], -(1/($CellContext`q^3 Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]]))}; 
         Clear[$CellContext`qCG3]; Do[$CellContext`qCG3[
             Apply[Sequence, 
              Part[$CellContext`qCGlist3, $CellContext`i]], $CellContext`q] = 
           Part[$CellContext`qCGvalues3, $CellContext`i], {$CellContext`i, 1, 
            
            Length[$CellContext`qCGlist3]}]; Null], $CellContext`k3 = 
       3, $CellContext`rank3 = 2, $CellContext`dcox3 = 
       3, $CellContext`n3[1] = {{1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}, {0, 
        0, 0, 1}}, $CellContext`n3[2] = {{0, 1, 0, 0}, {1, 2, 1, 1}, {0, 1, 0,
         0}, {0, 1, 0, 0}}, $CellContext`n3[3] = {{0, 0, 1, 0}, {0, 1, 0, 
        0}, {0, 0, 0, 1}, {1, 0, 0, 0}}, $CellContext`n3[4] = {{0, 0, 0, 1}, {
        0, 1, 0, 0}, {1, 0, 0, 0}, {0, 0, 1, 
        0}}, $CellContext`nv3[{0, 0}, {0, 0}, {0, 0}] = {
        1}, $CellContext`nv3[{0, 0}, {0, 3}, {0, 3}] = {
        1}, $CellContext`nv3[{0, 0}, {1, 1}, {1, 1}] = {
        1}, $CellContext`nv3[{0, 0}, {3, 0}, {3, 0}] = {
        1}, $CellContext`nv3[{0, 3}, {0, 0}, {0, 3}] = {
        1}, $CellContext`nv3[{0, 3}, {0, 3}, {3, 0}] = {
        1}, $CellContext`nv3[{0, 3}, {1, 1}, {1, 1}] = {
        1}, $CellContext`nv3[{0, 3}, {3, 0}, {0, 0}] = {
        1}, $CellContext`nv3[{1, 1}, {0, 0}, {1, 1}] = {
        1}, $CellContext`nv3[{1, 1}, {0, 3}, {1, 1}] = {
        1}, $CellContext`nv3[{1, 1}, {1, 1}, {0, 0}] = {
        1}, $CellContext`nv3[{1, 1}, {1, 1}, {0, 3}] = {
        1}, $CellContext`nv3[{1, 1}, {1, 1}, {1, 1}] = {1, 
        2}, $CellContext`nv3[{1, 1}, {1, 1}, {3, 0}] = {
        1}, $CellContext`nv3[{1, 1}, {3, 0}, {1, 1}] = {
        1}, $CellContext`nv3[{3, 0}, {0, 0}, {3, 0}] = {
        1}, $CellContext`nv3[{3, 0}, {0, 3}, {0, 0}] = {
        1}, $CellContext`nv3[{3, 0}, {1, 1}, {1, 1}] = {
        1}, $CellContext`nv3[{3, 0}, {3, 0}, {0, 3}] = {
        1}, $CellContext`fus3[{0, 0}, {0, 0}] = {{0, 
        0}}, $CellContext`fus3[{0, 0}, {0, 3}] = {{0, 
        3}}, $CellContext`fus3[{0, 0}, {1, 1}] = {{1, 
        1}}, $CellContext`fus3[{0, 0}, {3, 0}] = {{3, 
        0}}, $CellContext`fus3[{0, 3}, {0, 0}] = {{0, 
        3}}, $CellContext`fus3[{0, 3}, {0, 3}] = {{3, 
        0}}, $CellContext`fus3[{0, 3}, {1, 1}] = {{1, 
        1}}, $CellContext`fus3[{0, 3}, {3, 0}] = {{0, 
        0}}, $CellContext`fus3[{1, 1}, {0, 0}] = {{1, 
        1}}, $CellContext`fus3[{1, 1}, {0, 3}] = {{1, 
        1}}, $CellContext`fus3[{1, 1}, {1, 1}] = {{0, 0}, {1, 1}, {3, 0}, {0, 
        3}}, $CellContext`fus3[{1, 1}, {3, 0}] = {{1, 
        1}}, $CellContext`fus3[{3, 0}, {0, 0}] = {{3, 
        0}}, $CellContext`fus3[{3, 0}, {0, 3}] = {{0, 
        0}}, $CellContext`fus3[{3, 0}, {1, 1}] = {{1, 
        1}}, $CellContext`fus3[{3, 0}, {3, 0}] = {{0, 
        3}}, $CellContext`weights3[{0, 0}] = {{0, 0, 
        1}}, $CellContext`weights3[{0, 3}] = {{0, 3, 1}, {1, 1, 1}, {-1, 2, 
        1}, {2, -1, 1}, {0, 0, 1}, {3, -3, 1}, {-2, 1, 1}, {1, -2, 
        1}, {-1, -1, 1}, {-3, 0, 1}}, $CellContext`weights3[{1, 1}] = {{1, 1, 
        1}, {-1, 2, 1}, {2, -1, 1}, {0, 0, 1}, {0, 0, 2}, {-2, 1, 1}, {1, -2, 
        1}, {-1, -1, 1}}, $CellContext`weights3[{3, 0}] = {{3, 0, 1}, {1, 1, 
        1}, {-1, 2, 1}, {2, -1, 1}, {-3, 3, 1}, {0, 0, 1}, {-2, 1, 1}, {1, -2,
         1}, {-1, -1, 1}, {0, -3, 1}}, $CellContext`irreptonum3[{0, 0}] = 
       1, $CellContext`irreptonum3[{0, 3}] = 
       4, $CellContext`irreptonum3[{1, 1}] = 
       2, $CellContext`irreptonum3[{3, 0}] = 
       3, $CellContext`irreps3 = {{0, 0}, {1, 1}, {3, 0}, {0, 
        3}}, $CellContext`numirreps3 = 
       4, $CellContext`qCGlist3 = {{{0, 0}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{0, 0}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {3, 0, 1}, {3, 
          0}, {3, 0, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {1, 1, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {-1, 2, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {2, -1, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {-3, 3, 1}, {3, 
          0}, {-3, 3, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {-2, 1, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {1, -2, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {-1, -1, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {3, 0}, {0, -3, 1}, {3, 
          0}, {0, -3, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {0, 3, 1}, {0, 
          3}, {0, 3, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {1, 1, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {-1, 2, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {2, -1, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {3, -3, 1}, {0, 
          3}, {3, -3, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {-2, 1, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {1, -2, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {-1, -1, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{0, 0}, {0, 0, 1}, {0, 3}, {-3, 0, 1}, {0, 
          3}, {-3, 0, 1}, {1}}, {{1, 1}, {1, 1, 1}, {0, 0}, {0, 0, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {0, 0}, {0, 0, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {2, -1, 1}, {0, 0}, {0, 0, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {0, 0}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {0, 0, 2}, {0, 0}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-2, 1, 1}, {0, 0}, {0, 0, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {0, 0}, {0, 0, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {0, 0}, {0, 0, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {1, 1, 1}, {2}}, {{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {1, 1, 1}, {2}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {1, 1, 1}, {2}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {1, 1, 1}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {2}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-1, 2, 1}, {2}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-1, 2, 1}, {2}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-1, 2, 1}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {2}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {-1, 2, 1}, {2}}, {{1, 1}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {2, -1, 1}, {2}}, {{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {2, -1, 1}, {2}}, {{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {2, -1, 1}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {2}}, {{1, 1}, {1, -2, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {2, -1, 1}, {2}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {0, 0, 1}, {2}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {0, 0, 2}, {2}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-2, 1, 1}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {2}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-2, 1, 1}, {2}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-2, 1, 1}, {2}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-2, 1, 1}, {2}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {1, -2, 1}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {2}}, {{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {1, -2, 1}, {2}}, {{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {1, -2, 1}, {2}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {1, -2, 1}, {2}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {2}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {2}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {-1, -1, 1}, {2}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-1, -1, 1}, {2}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-1, -1, 1}, {2}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-1, -1, 1}, {2}}, {{1, 1}, {1, 1, 1}, {1, 1}, {2, -1, 1}, {3, 
          0}, {3, 0, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {1, 1, 1}, {3, 
          0}, {3, 0, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 2}, {3, 
          0}, {1, 1, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {2, -1, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-1, 2, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {1, 1, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {3, 
          0}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-1, 2, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {1, 1, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {3, 
          0}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {2, -1, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {1, 1, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {-2, 1, 1}, {3, 
          0}, {-3, 3, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {-1, 2, 1}, {3, 
          0}, {-3, 3, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {-1, -1, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-2, 1, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 2}, {3, 
          0}, {-2, 1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {-1, 2, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {1, -2, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 2}, {3, 
          0}, {1, -2, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {2, -1, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-1, -1, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {1, -2, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-2, 1, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 2}, {3, 
          0}, {-1, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-1, -1, 1}, {3,
           0}, {0, -3, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {1, -2, 1}, {3,
           0}, {0, -3, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-1, 2, 1}, {0, 
          3}, {0, 3, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {1, 1, 1}, {0, 
          3}, {0, 3, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 2}, {0, 
          3}, {1, 1, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {2, -1, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-1, 2, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {1, 1, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {0, 
          3}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-1, 2, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {1, 1, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {0, 
          3}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {2, -1, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {1, 1, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {1, -2, 1}, {0, 
          3}, {3, -3, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {2, -1, 1}, {0, 
          3}, {3, -3, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {1, 1}, {-1, -1, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-2, 1, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 2}, {0, 
          3}, {-2, 1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {-1, 2, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {1, -2, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 2}, {0, 
          3}, {1, -2, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {2, -1, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {1, 1}, {-1, -1, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {1, -2, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {1, 1}, {-2, 1, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 2}, {0, 
          3}, {-1, -1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {1, 1}, {-1, -1, 1}, {0,
           3}, {-3, 0, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {1, 1}, {-2, 1, 1}, {0,
           3}, {-3, 0, 1}, {1}}, {{1, 1}, {1, 1, 1}, {3, 0}, {0, 0, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {3, 0}, {2, -1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {3, 0}, {-1, 2, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {3, 0}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {3, 0}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {3, 0}, {3, 0, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {3, 0}, {-2, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {3, 0}, {0, 0, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {2, -1, 1}, {3, 0}, {-3, 3, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {3, 0}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {3, 0}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {3, 0}, {1, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {1, 1, 1}, {3, 0}, {1, -2, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {3, 0}, {0, 0, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {3, 0}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {3, 0}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {3, 0}, {1, 1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {3, 0}, {3, 0, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {3, 0}, {-1, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {3, 0}, {1, -2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {2, -1, 1}, {3, 0}, {-2, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {3, 0}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {3, 0}, {2, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {1, -2, 1}, {3, 0}, {-1, 2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {3, 0}, {1, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {1, 1, 1}, {3, 0}, {-1, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-1, 2, 1}, {3, 0}, {1, -2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {2, -1, 1}, {3, 0}, {-2, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {0, 0, 2}, {3, 0}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-2, 1, 1}, {3, 0}, {2, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {1, -2, 1}, {3, 0}, {-1, 2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-1, -1, 1}, {3, 0}, {1, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-1, 2, 1}, {3, 0}, {-1, -1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {3, 0}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {3, 0}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {3, 0}, {0, 0, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {3, 0}, {-3, 3, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {3, 0}, {-1, 2, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {3, 0}, {0, -3, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {2, -1, 1}, {3, 0}, {-1, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {3, 0}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {3, 0}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {1, -2, 1}, {3, 0}, {0, 0, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {3, 0}, {2, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {3, 0}, {0, -3, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {3, 0}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {3, 0}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {3, 0}, {1, -2, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {3, 0}, {-2, 1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {3, 0}, {0, 0, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {0, 3}, {0, 0, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {0, 3}, {2, -1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {0, 3}, {-1, 2, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {0, 3}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {0, 3}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {0, 3}, {0, 3, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {0, 3}, {-2, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {0, 3}, {0, 0, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {0, 3}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {0, 3}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {0, 3}, {1, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {0, 3}, {0, 3, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{1, 1}, {1, 1, 1}, {0, 3}, {1, -2, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {0, 3}, {3, -3, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {0, 3}, {0, 0, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {0, 3}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {0, 3}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {0, 3}, {1, 1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{1, 1}, {1, 1, 1}, {0, 3}, {-1, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {0, 3}, {1, -2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {2, -1, 1}, {0, 3}, {-2, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {0, 0, 2}, {0, 3}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {0, 3}, {2, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {1, -2, 1}, {0, 3}, {-1, 2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {0, 3}, {1, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{1, 1}, {1, 1, 1}, {0, 3}, {-1, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-1, 2, 1}, {0, 3}, {1, -2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {2, -1, 1}, {0, 3}, {-2, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {0, 0, 2}, {0, 3}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-2, 1, 1}, {0, 3}, {2, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {1, -2, 1}, {0, 3}, {-1, 2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {-1, -1, 1}, {0, 3}, {1, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{1, 1}, {1, 1, 1}, {0, 3}, {-3, 0, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {-1, 2, 1}, {0, 3}, {-1, -1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {0, 3}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {0, 3}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {0, 3}, {0, 0, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {0, 3}, {-1, 2, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{1, 1}, {2, -1, 1}, {0, 3}, {-1, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 1}, {0, 3}, {1, -2, 1}, {1, 1}
          , {1, -2, 1}, {1}}, {{1, 1}, {0, 0, 2}, {0, 3}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {0, 3}, {3, -3, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {1, -2, 1}, {0, 3}, {0, 0, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {0, 3}, {2, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{1, 1}, {2, -1, 1}, {0, 3}, {-3, 0, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {0, 0, 1}, {0, 3}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {0, 0, 2}, {0, 3}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {-2, 1, 1}, {0, 3}, {1, -2, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {1, -2, 1}, {0, 3}, {-2, 1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{1, 1}, {-1, -1, 1}, {0, 3}, {0, 0, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{3, 0}, {3, 0, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {3, 0, 1}, {1}}, {{3, 0}, {1, 1, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{3, 0}, {2, -1, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{3, 0}, {-3, 3, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {-3, 3, 1}, {1}}, {{3, 0}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{3, 0}, {1, -2, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{3, 0}, {0, -3, 1}, {0, 0}, {0, 0, 1}, {3, 
          0}, {0, -3, 1}, {1}}, {{3, 0}, {3, 0, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {1, 1, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{3, 0}, {2, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-1, 2, 1}, {1}}, {{3, 0}, {-3, 3, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{3, 0}, {3, 0, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{3, 0}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{3, 0}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {2, -1, 1}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{3, 0}, {1, -2, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{3, 0}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{3, 0}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{3, 0}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{3, 0}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{3, 0}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 2}, {1}}, {{3, 0}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{3, 0}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{3, 0}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{3, 0}, {-1, 2, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{3, 0}, {-3, 3, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-2, 1, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{3, 0}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{3, 0}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{3, 0}, {1, -2, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {1, -2, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{3, 0}, {0, -3, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{3, 0}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{3, 0}, {1, -2, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-1, -1, 1}, {1}}, {{3, 0}, {0, -3, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{3, 0}, {3, 0, 1}, {3, 0}, {-3, 3, 1}, {0, 
          3}, {0, 3, 1}, {1}}, {{3, 0}, {1, 1, 1}, {3, 0}, {-1, 2, 1}, {0, 
          3}, {0, 3, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {3, 0}, {1, 1, 1}, {0, 
          3}, {0, 3, 1}, {1}}, {{3, 0}, {-3, 3, 1}, {3, 0}, {3, 0, 1}, {0, 
          3}, {0, 3, 1}, {1}}, {{3, 0}, {3, 0, 1}, {3, 0}, {-2, 1, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {3, 0}, {0, 0, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {3, 0}, {2, -1, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{3, 0}, {2, -1, 1}, {3, 0}, {-1, 2, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{3, 0}, {0, 0, 1}, {3, 0}, {1, 1, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {3, 0}, {3, 0, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {3, 0}, {-2, 1, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {3, 0}, {0, 0, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{3, 0}, {2, -1, 1}, {3, 0}, {-3, 3, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{3, 0}, {-3, 3, 1}, {3, 0}, {2, -1, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{3, 0}, {0, 0, 1}, {3, 0}, {-1, 2, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {3, 0}, {1, 1, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{3, 0}, {3, 0, 1}, {3, 0}, {-1, -1, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {3, 0}, {1, -2, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{3, 0}, {2, -1, 1}, {3, 0}, {0, 0, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{3, 0}, {0, 0, 1}, {3, 0}, {2, -1, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{3, 0}, {1, -2, 1}, {3, 0}, {1, 1, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {3, 0}, {3, 0, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {3, 0}, {-1, -1, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {3, 0}, {1, -2, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{3, 0}, {2, -1, 1}, {3, 0}, {-2, 1, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{3, 0}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {3, 0}, {2, -1, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{3, 0}, {1, -2, 1}, {3, 0}, {-1, 2, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {3, 0}, {1, 1, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{3, 0}, {3, 0, 1}, {3, 0}, {0, -3, 1}, {0, 
          3}, {3, -3, 1}, {1}}, {{3, 0}, {2, -1, 1}, {3, 0}, {1, -2, 1}, {0, 
          3}, {3, -3, 1}, {1}}, {{3, 0}, {1, -2, 1}, {3, 0}, {2, -1, 1}, {0, 
          3}, {3, -3, 1}, {1}}, {{3, 0}, {0, -3, 1}, {3, 0}, {3, 0, 1}, {0, 
          3}, {3, -3, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {3, 0}, {-1, -1, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{3, 0}, {-3, 3, 1}, {3, 0}, {1, -2, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{3, 0}, {0, 0, 1}, {3, 0}, {-2, 1, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {3, 0}, {0, 0, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{3, 0}, {1, -2, 1}, {3, 0}, {-3, 3, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {3, 0}, {-1, 2, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{3, 0}, {1, 1, 1}, {3, 0}, {0, -3, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{3, 0}, {2, -1, 1}, {3, 0}, {-1, -1, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{3, 0}, {0, 0, 1}, {3, 0}, {1, -2, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{3, 0}, {1, -2, 1}, {3, 0}, {0, 0, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {3, 0}, {2, -1, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{3, 0}, {0, -3, 1}, {3, 0}, {1, 1, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {3, 0}, {0, -3, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{3, 0}, {0, 0, 1}, {3, 0}, {-1, -1, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {3, 0}, {1, -2, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{3, 0}, {1, -2, 1}, {3, 0}, {-2, 1, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {3, 0}, {0, 0, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{3, 0}, {0, -3, 1}, {3, 0}, {-1, 2, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{3, 0}, {-3, 3, 1}, {3, 0}, {0, -3, 1}, {0, 
          3}, {-3, 0, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {3, 0}, {-1, -1, 1}, {0, 
          3}, {-3, 0, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {3, 0}, {-2, 1, 1}, {0, 
          3}, {-3, 0, 1}, {1}}, {{3, 0}, {0, -3, 1}, {3, 0}, {-3, 3, 1}, {0, 
          3}, {-3, 0, 1}, {1}}, {{3, 0}, {3, 0, 1}, {0, 3}, {-3, 0, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {1, 1, 1}, {0, 3}, {-1, -1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {-1, 2, 1}, {0, 3}, {1, -2, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {2, -1, 1}, {0, 3}, {-2, 1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {-3, 3, 1}, {0, 3}, {3, -3, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {-2, 1, 1}, {0, 3}, {2, -1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {1, -2, 1}, {0, 3}, {-1, 2, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {-1, -1, 1}, {0, 3}, {1, 1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{3, 0}, {0, -3, 1}, {0, 3}, {0, 3, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {0, 3, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {0, 3, 1}, {1}}, {{0, 3}, {1, 1, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {1, 1, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {-1, 2, 1}, {1}}, {{0, 3}, {2, -1, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {2, -1, 1}, {1}}, {{0, 3}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {0, 0, 1}, {1}}, {{0, 3}, {3, -3, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {3, -3, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {-2, 1, 1}, {1}}, {{0, 3}, {1, -2, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {1, -2, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {-1, -1, 1}, {1}}, {{0, 3}, {-3, 0, 1}, {0, 0}, {0, 0, 1}, {0, 
          3}, {-3, 0, 1}, {1}}, {{0, 3}, {0, 3, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{0, 3}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{0, 3}, {1, 1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {1, 1, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{0, 3}, {2, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {1, 1, 1}, {1}}, {{0, 3}, {0, 3, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{0, 3}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-1, 2, 1}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {-1, 2, 1}, {1}}, {{0, 3}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{0, 3}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{0, 3}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {2, -1, 1}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{0, 3}, {3, -3, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{0, 3}, {1, -2, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {2, -1, 1}, {1}}, {{0, 3}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 3}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 3}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {0, 0, 1}, {1}}, {{0, 3}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 3}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 3}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 3}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 3}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 3}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {0, 0, 2}, {1}}, {{0, 3}, {-1, 2, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-2, 1, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{0, 3}, {-3, 0, 1}, {1, 1}, {1, 1, 1}, {1, 
          1}, {-2, 1, 1}, {1}}, {{0, 3}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{0, 3}, {3, -3, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{0, 3}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{0, 3}, {1, -2, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {1, -2, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {1, -2, 1}, {1}}, {{0, 3}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {1, 1}, {1, -2, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{0, 3}, {1, -2, 1}, {1, 1}, {-2, 1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {1, 1}, {0, 0, 2}, {1, 
          1}, {-1, -1, 1}, {1}}, {{0, 3}, {-3, 0, 1}, {1, 1}, {2, -1, 1}, {1, 
          1}, {-1, -1, 1}, {1}}, {{0, 3}, {0, 3, 1}, {3, 0}, {0, -3, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {1, 1, 1}, {3, 0}, {-1, -1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {3, 0}, {1, -2, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {2, -1, 1}, {3, 0}, {-2, 1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {3, -3, 1}, {3, 0}, {-3, 3, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {3, 0}, {2, -1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {1, -2, 1}, {3, 0}, {-1, 2, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {3, 0}, {1, 1, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {-3, 0, 1}, {3, 0}, {3, 0, 1}, {0, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {0, 3, 1}, {0, 3}, {3, -3, 1}, {3, 
          0}, {3, 0, 1}, {1}}, {{0, 3}, {1, 1, 1}, {0, 3}, {2, -1, 1}, {3, 
          0}, {3, 0, 1}, {1}}, {{0, 3}, {2, -1, 1}, {0, 3}, {1, 1, 1}, {3, 
          0}, {3, 0, 1}, {1}}, {{0, 3}, {3, -3, 1}, {0, 3}, {0, 3, 1}, {3, 
          0}, {3, 0, 1}, {1}}, {{0, 3}, {0, 3, 1}, {0, 3}, {1, -2, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{0, 3}, {1, 1, 1}, {0, 3}, {0, 0, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {0, 3}, {2, -1, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{0, 3}, {2, -1, 1}, {0, 3}, {-1, 2, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{0, 3}, {0, 0, 1}, {0, 3}, {1, 1, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{0, 3}, {1, -2, 1}, {0, 3}, {0, 3, 1}, {3, 
          0}, {1, 1, 1}, {1}}, {{0, 3}, {0, 3, 1}, {0, 3}, {-1, -1, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{0, 3}, {1, 1, 1}, {0, 3}, {-2, 1, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {0, 3}, {0, 0, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{0, 3}, {0, 0, 1}, {0, 3}, {-1, 2, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {0, 3}, {1, 1, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {0, 3}, {0, 3, 1}, {3, 
          0}, {-1, 2, 1}, {1}}, {{0, 3}, {1, 1, 1}, {0, 3}, {1, -2, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {0, 3}, {3, -3, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{0, 3}, {2, -1, 1}, {0, 3}, {0, 0, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{0, 3}, {0, 0, 1}, {0, 3}, {2, -1, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{0, 3}, {3, -3, 1}, {0, 3}, {-1, 2, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{0, 3}, {1, -2, 1}, {0, 3}, {1, 1, 1}, {3, 
          0}, {2, -1, 1}, {1}}, {{0, 3}, {0, 3, 1}, {0, 3}, {-3, 0, 1}, {3, 
          0}, {-3, 3, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {0, 3}, {-2, 1, 1}, {3, 
          0}, {-3, 3, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {0, 3}, {-1, 2, 1}, {3, 
          0}, {-3, 3, 1}, {1}}, {{0, 3}, {-3, 0, 1}, {0, 3}, {0, 3, 1}, {3, 
          0}, {-3, 3, 1}, {1}}, {{0, 3}, {1, 1, 1}, {0, 3}, {-1, -1, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {0, 3}, {1, -2, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {2, -1, 1}, {0, 3}, {-2, 1, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {0, 3}, {2, -1, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {1, -2, 1}, {0, 3}, {-1, 2, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {0, 3}, {1, 1, 1}, {3, 
          0}, {0, 0, 1}, {1}}, {{0, 3}, {1, 1, 1}, {0, 3}, {-3, 0, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{0, 3}, {-1, 2, 1}, {0, 3}, {-1, -1, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{0, 3}, {0, 0, 1}, {0, 3}, {-2, 1, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {0, 3}, {0, 0, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {0, 3}, {-1, 2, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{0, 3}, {-3, 0, 1}, {0, 3}, {1, 1, 1}, {3, 
          0}, {-2, 1, 1}, {1}}, {{0, 3}, {2, -1, 1}, {0, 3}, {-1, -1, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{0, 3}, {0, 0, 1}, {0, 3}, {1, -2, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{0, 3}, {3, -3, 1}, {0, 3}, {-2, 1, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {0, 3}, {3, -3, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{0, 3}, {1, -2, 1}, {0, 3}, {0, 0, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {0, 3}, {2, -1, 1}, {3, 
          0}, {1, -2, 1}, {1}}, {{0, 3}, {2, -1, 1}, {0, 3}, {-3, 0, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{0, 3}, {0, 0, 1}, {0, 3}, {-1, -1, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{0, 3}, {-2, 1, 1}, {0, 3}, {1, -2, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{0, 3}, {1, -2, 1}, {0, 3}, {-2, 1, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {0, 3}, {0, 0, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{0, 3}, {-3, 0, 1}, {0, 3}, {2, -1, 1}, {3, 
          0}, {-1, -1, 1}, {1}}, {{0, 3}, {3, -3, 1}, {0, 3}, {-3, 0, 1}, {3, 
          0}, {0, -3, 1}, {1}}, {{0, 3}, {1, -2, 1}, {0, 3}, {-1, -1, 1}, {3, 
          0}, {0, -3, 1}, {1}}, {{0, 3}, {-1, -1, 1}, {0, 3}, {1, -2, 1}, {3, 
          0}, {0, -3, 1}, {1}}, {{0, 3}, {-3, 0, 1}, {0, 3}, {3, -3, 1}, {3, 
          0}, {0, -3, 1}, {1}}}, $CellContext`qCGvalues3 = {
        1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
         1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 
         1, $CellContext`q^4/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)], \
-($CellContext`q^2/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)]), \
-($CellContext`q^2/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)]), 1/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)], 0, 0, 1/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)], -(
          1/($CellContext`q^2 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)])), -(
          1/($CellContext`q^2 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)])), 
         1/($CellContext`q^4 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)]), \
$CellContext`q^3/Sqrt[
         1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], 
         0, -(Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/Sqrt[2]), -(
          Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/Sqrt[2]), 1/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         0, ($CellContext`q^2 
          Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/Sqrt[
         2], ((-1)/$CellContext`q - $CellContext`q + $CellContext`q^3)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-($CellContext`q 
           Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
             1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]))/
         2, ($CellContext`q^(-3) - $CellContext`q^(-1) - $CellContext`q)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/(2 $CellContext`q), 
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(
         Sqrt[2] $CellContext`q^2), ($CellContext`q^2 
          Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/Sqrt[
         2], ((-1)/$CellContext`q - $CellContext`q + $CellContext`q^3)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/
         2, ($CellContext`q^(-3) - $CellContext`q^(-1) - $CellContext`q)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(2 $CellContext`q), 
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(Sqrt[2] $CellContext`q^2), $CellContext`q/Sqrt[
         1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], ((-1)/$CellContext`q + $CellContext`q + $CellContext`q^3)/(
         2 Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ($CellContext`q^(-3) + \
$CellContext`q^3 - 2 ($CellContext`q^(-1) + $CellContext`q))/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 0, 
         0, ($CellContext`q^(-3) + $CellContext`q^3)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ($CellContext`q^(-3) + \
$CellContext`q^(-1) - $CellContext`q)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ($CellContext`q^(-3) + \
$CellContext`q^(-1) - $CellContext`q)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 1/($CellContext`q 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         0, ($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/
         2, (-($CellContext`q 
           Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
             1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]))/2, 0, ($CellContext`q^(-3) + $CellContext`q^3)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ($CellContext`q^(-3) + \
$CellContext`q^3)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         0, (-Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/(2 $CellContext`q), 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(2 $CellContext`q), 
         0, ($CellContext`q^2 
          Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/Sqrt[
         2], ((-1)/$CellContext`q - $CellContext`q + $CellContext`q^3)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/
         2, ($CellContext`q^(-3) - $CellContext`q^(-1) - $CellContext`q)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(2 $CellContext`q), 
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(
         Sqrt[2] $CellContext`q^2), ($CellContext`q^2 
          Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/Sqrt[
         2], ((-1)/$CellContext`q - $CellContext`q + $CellContext`q^3)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-($CellContext`q 
           Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
             1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]))/
         2, ($CellContext`q^(-3) - $CellContext`q^(-1) - $CellContext`q)/(2 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/(2 $CellContext`q), 
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(Sqrt[2] $CellContext`q^2), $CellContext`q^3/Sqrt[
         1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], 
         0, -(Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/Sqrt[2]), -(
          Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/Sqrt[2]), 1/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 0, 0, $CellContext`q^3/
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6], -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         0, -(1/($CellContext`q^3 
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), ($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-($CellContext`q 
           Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]/((2 $CellContext`q) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-($CellContext`q^(-3) + \
$CellContext`q^(-1) - $CellContext`q))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), -(($CellContext`q^2 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), ($CellContext`q 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/((
          2 $CellContext`q) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-($CellContext`q^(-3) + \
$CellContext`q^(-1) - $CellContext`q))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         0, (-($CellContext`q 
           Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ($CellContext`q 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         0, (-($CellContext`q^(-3) - $CellContext`q^3))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ((-1) $CellContext`q^(-3) + \
$CellContext`q^3)/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         0, (-Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/((
          2 $CellContext`q) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]/((2 $CellContext`q) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         0, -($CellContext`q/
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-((-1)/$CellContext`q - \
$CellContext`q + $CellContext`q^3))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-((-1)/$CellContext`q - \
$CellContext`q + $CellContext`q^3))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ((-1) $CellContext`q^(-3) + \
$CellContext`q^3)/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 0, 
         0, ((-1)/$CellContext`q + $CellContext`q + ((-1) $CellContext`q^(-3) + \
$CellContext`q^3)/2)/
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6], ($CellContext`q^(-3) - \
$CellContext`q^(-1) - $CellContext`q)/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ($CellContext`q^(-3) - \
$CellContext`q^(-1) - $CellContext`q)/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 1/($CellContext`q 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), -(($CellContext`q^2 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), ($CellContext`q 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/((
          2 $CellContext`q) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-($CellContext`q^(-3) + \
$CellContext`q^(-1) - $CellContext`q))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-($CellContext`q 
           Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]/((2 $CellContext`q) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), (-($CellContext`q^(-3) + \
$CellContext`q^(-1) - $CellContext`q))/(2 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), 0, $CellContext`q^3/
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6], -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), 
         0, -(1/($CellContext`q^3 
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), $CellContext`q/
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2], -(1/($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])), 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`q^3/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)], -(
          1/($CellContext`q^3 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), 
         1/($CellContext`q 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ($CellContext`q^2 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -($CellContext`q/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 1/($CellContext`q 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(((-1 + \
$CellContext`q^(-2)) Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(
          Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(((-1 - \
$CellContext`q^(-2)) Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(
          Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), ((-1 + \
$CellContext`q^2) Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ((-1 - \
$CellContext`q^2) Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -($CellContext`q/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), \
($CellContext`q^(-3) + $CellContext`q^3 ($CellContext`q^(-2) + \
$CellContext`q^2))/(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
          1 + $CellContext`q^(-4) + $CellContext`q^4)), -(($CellContext`q^3 + \
($CellContext`q^(-2) + $CellContext`q^2)/$CellContext`q^3)/(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
           1 + $CellContext`q^(-4) + $CellContext`q^4))), 
         1/(($CellContext`q^2 ($CellContext`q^(-2) + $CellContext`q^2)) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), 
         1/(($CellContext`q^(-2) + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), 
         1/(($CellContext`q^(-2) + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), (((-1) \
$CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-2) + $CellContext`q^2))/((
          2 ($CellContext`q^(-2) + $CellContext`q^2)) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), 1/2, (-1)/
         2, (($CellContext`q^(-2) - $CellContext`q^2) (-1 + \
$CellContext`q^(-2) + $CellContext`q^2))/((
          2 ($CellContext`q^(-2) + $CellContext`q^2)) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), -(
          1/(($CellContext`q^(-2) + $CellContext`q^2) 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), -(
          1/(($CellContext`q^(-2) + $CellContext`q^2) 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), \
-($CellContext`q^2/(($CellContext`q^(-2) + $CellContext`q^2) 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), 
         1/($CellContext`q 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ($CellContext`q^2 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), \
-(($CellContext`q^2 Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(
          Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -($CellContext`q/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 1/($CellContext`q 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(((-1 + \
$CellContext`q^(-2)) Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(
          Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), ((-1 - \
$CellContext`q^(-2)) Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(
         Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ((-1 + \
$CellContext`q^2) Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(((-1 - \
$CellContext`q^2) Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -($CellContext`q/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          1/($CellContext`q^3 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), $CellContext`q^3/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)], -(
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`q/
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2], -(1/($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])), $CellContext`q/
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2], -(1/($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])), 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          1/($CellContext`q^3 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), $CellContext`q^3/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)], -(
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 1/($CellContext`q 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(((-1 + \
$CellContext`q^(-2)) Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(
          Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), ((-1 - \
$CellContext`q^(-2)) Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(
         Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ((-1 + \
$CellContext`q^2) Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(((-1 - \
$CellContext`q^2) Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -($CellContext`q/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 1/($CellContext`q 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ($CellContext`q^2 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), \
-(($CellContext`q^2 Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(
          Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -($CellContext`q/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 
         1/(($CellContext`q^2 ($CellContext`q^(-2) + $CellContext`q^2)) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), 
         1/(($CellContext`q^(-2) + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), 
         1/(($CellContext`q^(-2) + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), (((-1) \
$CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-2) + $CellContext`q^2))/((
          2 ($CellContext`q^(-2) + $CellContext`q^2)) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), (-1)/2, 1/
         2, (($CellContext`q^(-2) - $CellContext`q^2) (-1 + \
$CellContext`q^(-2) + $CellContext`q^2))/((
          2 ($CellContext`q^(-2) + $CellContext`q^2)) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), -(
          1/(($CellContext`q^(-2) + $CellContext`q^2) 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), -(
          1/(($CellContext`q^(-2) + $CellContext`q^2) 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), \
-($CellContext`q^2/(($CellContext`q^(-2) + $CellContext`q^2) 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), \
($CellContext`q^(-3) + $CellContext`q^3 ($CellContext`q^(-2) + \
$CellContext`q^2))/(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
          1 + $CellContext`q^(-4) + $CellContext`q^4)), -(($CellContext`q^3 + \
($CellContext`q^(-2) + $CellContext`q^2)/$CellContext`q^3)/(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
           1 + $CellContext`q^(-4) + $CellContext`q^4))), 1/($CellContext`q 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(((-1 + \
$CellContext`q^(-2)) Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(
          Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(((-1 - \
$CellContext`q^(-2)) Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(
          Sqrt[2] Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), ((-1 + \
$CellContext`q^2) Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ((-1 - \
$CellContext`q^2) Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -($CellContext`q/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 1/($CellContext`q 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ($CellContext`q^2 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), ($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), -(
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -($CellContext`q/
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`q^3/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)], -(
          1/($CellContext`q^3 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), -(
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
          Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
             1 + $CellContext`q^(-4) + $CellContext`q^4)])), $CellContext`q/
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2], -(1/($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])), $CellContext`q^6/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(($CellContext`q^3 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(($CellContext`q^3 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
          Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -($CellContext`q^2/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(($CellContext`q 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -($CellContext`q^2/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (((1 - $CellContext`q^2) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (((1 + $CellContext`q^2) 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), ($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
          Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), (($CellContext`q^4 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (-1 + \
$CellContext`q^6))/((Sqrt[2] Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])
           Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^(-4) + $CellContext`q^(-2) - \
$CellContext`q^2 - $CellContext`q^4)/(2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), ($CellContext`q^(-2) + $CellContext`q^2)/(2 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), -(((-1 + $CellContext`q^(-6)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
           Sqrt[2] $CellContext`q^4) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((($CellContext`q^4 
            Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
           1 + $CellContext`q^6))/((Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (-($CellContext`q^(-2) + $CellContext`q^2))/(2 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), (-($CellContext`q^(-4) - \
$CellContext`q^(-2) + $CellContext`q^2 - $CellContext`q^4))/(2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), ((1 + $CellContext`q^(-6)) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
           Sqrt[2] $CellContext`q^4) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -((($CellContext`q^2 
            Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (($CellContext`q^2 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 1/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((((1 - $CellContext`q^(-2)) 
            Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (((1 + $CellContext`q^(-2)) 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 1/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(1/($CellContext`q^6 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`q^6/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(($CellContext`q^3 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(($CellContext`q^3 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
          Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -($CellContext`q^2/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (((1 - $CellContext`q^2) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + 
            $CellContext`q^8)]), -((((1 + $CellContext`q^2) 
            Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
          Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(($CellContext`q 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), -($CellContext`q^2/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (($CellContext`q^4 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (-1 + \
$CellContext`q^6))/((Sqrt[2] Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])
           Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), ($CellContext`q^(-4) + $CellContext`q^(-2) - \
$CellContext`q^2 - $CellContext`q^4)/(2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (-($CellContext`q^(-2) + $CellContext`q^2))/(2 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), (
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(((-1 + $CellContext`q^(-6)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
           Sqrt[2] $CellContext`q^4) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (($CellContext`q^4 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
            1 + $CellContext`q^6))/((Sqrt[2] 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^(-2) + $CellContext`q^2)/(2 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), (-($CellContext`q^(-4) - \
$CellContext`q^(-2) + $CellContext`q^2 - $CellContext`q^4))/(2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -(((1 + $CellContext`q^(-6)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^4) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), ($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((((1 - $CellContext`q^(-2)) 
            Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((((1 + $CellContext`q^(-2)) 
            Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), 1/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -((($CellContext`q^2 
            Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((($CellContext`q^2 
            Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), 1/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(1/($CellContext`q^6 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), 1, 1, 1, 1, 1, 1, 1, 1, 1, 
         1, ($CellContext`q^3 Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8], -((
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(1/($CellContext`q^6 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -((($CellContext`q^2 
            Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((($CellContext`q^2 
            Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), 1/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((((1 - $CellContext`q^(-2)) 
            Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((((1 + $CellContext`q^(-2)) 
            Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), 1/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (($CellContext`q^4 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (-1 + \
$CellContext`q^6))/((Sqrt[2] Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])
           Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (-((-1) $CellContext`q^(-4) - $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^4))/(2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (-($CellContext`q^(-2) + $CellContext`q^2))/(2 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), (
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(((-1 + $CellContext`q^(-6)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
           Sqrt[2] $CellContext`q^4) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (($CellContext`q^4 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
            1 + $CellContext`q^6))/((Sqrt[2] 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^(-2) + $CellContext`q^2)/(2 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), ((-1) $CellContext`q^(-4) + \
$CellContext`q^(-2) - $CellContext`q^2 + $CellContext`q^4)/(2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -(((1 + $CellContext`q^(-6)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^4) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(($CellContext`q 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), -($CellContext`q^2/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
           Sqrt[2] $CellContext`q^2) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -($CellContext`q^2/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (((1 - $CellContext`q^2) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((((1 + $CellContext`q^2) 
            Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
          Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`q^6/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(($CellContext`q^3 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(($CellContext`q^3 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
          Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -(Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 1/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -($CellContext`q^3/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^5/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -(1/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -(1/($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), -(($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`q/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), ($CellContext`q^4 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -(Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), (($CellContext`q^(-2) - $CellContext`q^2) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^4 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^5/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(1/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -(1/($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), -(($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`q/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -(Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -($CellContext`q^3/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 1/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^6/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -($CellContext`q^4/
          Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`q^2/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`q^2/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(1/
          Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(1/
          Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 1/($CellContext`q^2 
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 1/($CellContext`q^2 
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(1/($CellContext`q^4 
          Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), 1/($CellContext`q^6 
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 1, 1, 1, 1, 1, 1, 1, 1, 1, 
         1, ($CellContext`q^3 Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8], -((
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(1/($CellContext`q^6 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((((1 - $CellContext`q^(-2)) 
            Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (((1 + $CellContext`q^(-2)) 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 1/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -((($CellContext`q^2 
            Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (($CellContext`q^2 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 1/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (($CellContext`q^4 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (-1 + \
$CellContext`q^6))/((Sqrt[2] Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])
           Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (-((-1) $CellContext`q^(-4) - $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^4))/(2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), ($CellContext`q^(-2) + $CellContext`q^2)/(2 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), -(((-1 + $CellContext`q^(-6)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
           Sqrt[2] $CellContext`q^4) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), -((($CellContext`q^4 
            Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), (
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
           1 + $CellContext`q^6))/((Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (-($CellContext`q^(-2) + $CellContext`q^2))/(2 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8]), ((-1) $CellContext`q^(-4) + \
$CellContext`q^(-2) - $CellContext`q^2 + $CellContext`q^4)/(2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), ((1 + $CellContext`q^(-6)) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -((Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
           Sqrt[2] $CellContext`q^4) 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -($CellContext`q^2/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (((1 - $CellContext`q^2) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (((1 + $CellContext`q^2) 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), ($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
          Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), ($CellContext`q^5 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -($CellContext`q^2/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(($CellContext`q 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`q^6/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(($CellContext`q^3 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(($CellContext`q^3 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), (Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
          Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`q^6/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -($CellContext`q^4/
          Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`q^2/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`q^2/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], -(1/
          Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(1/
          Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 1/($CellContext`q^2 
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), 1/($CellContext`q^2 
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), -(1/($CellContext`q^4 
          Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
             1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), 1/($CellContext`q^6 
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -(Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -($CellContext`q^3/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 1/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -(1/($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), -(($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`q/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^5/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(1/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), ($CellContext`q^4 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -(Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), (($CellContext`q^(-2) - $CellContext`q^2) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^4 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -(1/($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), -(($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
         Sqrt[(
            1 + $CellContext`q^(-4) + $CellContext`q^4) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)]), $CellContext`q/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^5/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -(1/($CellContext`q^5 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -(Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), 1/($CellContext`q^3 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), -($CellContext`q^3/
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`q^3/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], -($CellContext`q/
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), 1/($CellContext`q 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), -(1/($CellContext`q^3 
          Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]))}, $CellContext`qn4[
         Pattern[$CellContext`n, 
          Blank[]], 
         Pattern[$CellContext`q, 
          Blank[]]] := 
       Sum[$CellContext`q^(
          4 (($CellContext`n + 1)/2 - $CellContext`i)), {$CellContext`i, 
          1, $CellContext`n}], $CellContext`qn4[
         Pattern[$CellContext`n, 
          Blank[]], 
         Pattern[$CellContext`d, 
          Blank[]], 
         Pattern[$CellContext`q, 
          Blank[]]] := 
       Sum[$CellContext`q^((
           4/$CellContext`d) (($CellContext`n + 1)/
            2 - $CellContext`i)), {$CellContext`i, 
          1, $CellContext`n}], $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 0}, {
         0, 0, 1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {-3, 0, 1}, {0, 
         3}, {-3, 0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {-2, 1, 1}, {0, 
         3}, {-2, 1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {-1, -1, 1}, {0, 
         3}, {-1, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {-1, 2, 1}, {0, 
         3}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {0, 3}, {0, 
         0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {0, 3, 1}, {0, 3}, {0, 
         3, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {1, -2, 1}, {0, 3}, {
         1, -2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {1, 1, 1}, {0, 3}, {1, 
         1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {2, -1, 1}, {0, 3}, {
         2, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {0, 3}, {3, -3, 1}, {0, 3}, {
         3, -3, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {1, 
         1}, {-2, 1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {1, 
         1}, {-1, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {1, 
         1}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {0, 
         0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {0, 
         0, 2}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {0, 
         0, 1}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {0, 
         0, 2}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {1, 1}, {
         1, -2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {1, 1}, {1, 
         1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {1, 1}, {
         2, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {-3, 3, 1}, {3, 
         0}, {-3, 3, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {-2, 1, 1}, {3, 
         0}, {-2, 1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {-1, -1, 1}, {3, 
         0}, {-1, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {-1, 2, 1}, {3, 
         0}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {0, -3, 1}, {3, 0}, {
         0, -3, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {3, 0}, {0, 
         0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {1, -2, 1}, {3, 0}, {
         1, -2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {1, 1, 1}, {3, 0}, {1, 
         1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {2, -1, 1}, {3, 0}, {
         2, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 0}, {0, 0, 1}, {3, 0}, {3, 0, 1}, {3, 0}, {3, 
         0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {-3, 0, 1}, {0, 0}, {0, 0, 1}, {0, 
         3}, {-3, 0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {-3, 0, 1}, {0, 3}, {0, 3, 1}, {3, 
         0}, {-3, 3, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{0, 3}, {-3, 0, 1}, {0, 3}, {1, 1, 
         1}, {3, 0}, {-2, 1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{0, 3}, {-3, 0, 1}, {0, 3}, {2, -1, 
         1}, {3, 0}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{0, 3}, {-3, 0, 1}, {0, 3}, {3, -3, 
         1}, {3, 0}, {0, -3, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{0, 3}, {-3, 0, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {-2, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`qCG3[{0, 3}, {-3, 0, 
         1}, {1, 1}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`qCG3[{0, 3}, {-3, 0, 
         1}, {3, 0}, {3, 0, 1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^6 
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {0, 0}, {0, 0, 
         1}, {0, 3}, {-2, 1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {0, 3}, {-1, 2, 1}, {3, 
         0}, {-3, 3, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {0, 3}, {0, 0, 1}, {
         3, 0}, {-2, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {0, 3}, {1, -2, 
         1}, {3, 0}, {-1, -1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {0, 3}, {1, 1, 
         1}, {3, 0}, {-1, 2, 1}, {1}, $CellContext`q] = $CellContext`q/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {0, 3}, {2, -1, 
         1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {0, 3}, {3, -3, 
         1}, {3, 0}, {1, -2, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = (((1 - $CellContext`q^2) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = (((1 + $CellContext`q^2) 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -(((-1 + $CellContext`q^(-6)) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = ((1 + $CellContext`q^(-6)) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-2, 1, 1}, {3, 0}, {2, -1, 
         1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {0, 0}, {0, 0, 
         1}, {0, 3}, {-1, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {0, 3}, {-1, 2, 1}, {3, 
         0}, {-2, 1, 1}, {1}, $CellContext`q] = $CellContext`q/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {0, 3}, {0, 0, 
         1}, {3, 0}, {-1, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {0, 3}, {0, 3, 
         1}, {3, 0}, {-1, 2, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {0, 3}, {1, -2, 
         1}, {3, 0}, {0, -3, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {0, 3}, {1, 1, 
         1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^4 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {0, 3}, {2, -1, 
         1}, {3, 0}, {1, -2, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {-2, 1, 1}, {1}, $CellContext`q] = ($CellContext`q 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {1, 1}, {0, 0, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^4) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^4) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {-1, -1, 1}, {3, 0}, {1, 1, 
         1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^4 
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {0, 0}, {0, 0, 
         1}, {0, 3}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {0, 3}, {-2, 1, 1}, {3, 
         0}, {-3, 3, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {0, 3}, {-1, -1, 
         1}, {3, 0}, {-2, 1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {0, 3}, {0, 0, 
         1}, {3, 0}, {-1, 2, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {0, 3}, {1, -2, 
         1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {0, 3}, {2, -1, 
         1}, {3, 0}, {1, 1, 1}, {1}, $CellContext`q] = -($CellContext`q^3/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {0, 3}, {3, -3, 
         1}, {3, 0}, {2, -1, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {-2, 1, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = -((((1 - $CellContext`q^(-2)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = (((1 + $CellContext`q^(-2)) 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {0, 0, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (-1 + \
$CellContext`q^6))/((Sqrt[2] Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
          1 + $CellContext`q^6))/((Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {1, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {-1, 2, 1}, {3, 0}, {1, -2, 
         1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = $CellContext`q^2/
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{0, 3}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {
         0, 3}, {0, 0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {0, 0, 1}, {0, 3}, {-2, 1, 1}, {3, 
         0}, {-2, 1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {0, 3}, {-1, -1, 
         1}, {3, 0}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {0, 3}, {-1, 2, 
         1}, {3, 0}, {-1, 2, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {
         3, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = (($CellContext`q^(-2) - $CellContext`q^2) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {0, 0, 1}, {0, 3}, {1, -2, 1}, {
         3, 0}, {1, -2, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {0, 3}, {1, 1, 1}, {
         3, 0}, {1, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {0, 0, 1}, {0, 3}, {2, -1, 1}, {
         3, 0}, {2, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {-2, 1, 1}, {1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = $CellContext`q^6/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {
         1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = (-((-1) $CellContext`q^(-4) - \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^4))/(2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = (-($CellContext`q^(-2) + $CellContext`q^2))/(2 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {
         1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-2) + $CellContext`q^2)/(2 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {
         1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = ((-1) $CellContext`q^(-4) + \
$CellContext`q^(-2) - $CellContext`q^2 + $CellContext`q^4)/(2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {
         1, 1}, {1, 1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^6 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {
         0, 0}, {0, 0, 1}, {1}, $CellContext`q] = -(1/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {0, 3, 1}, {0, 0}, {0, 0, 1}, {
         0, 3}, {0, 3, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {0, 3, 1}, {0, 3}, {-3, 0, 1}, {3, 
         0}, {-3, 3, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{0, 3}, {0, 3, 1}, {0, 3}, {-1, -1, 1}, {
         3, 0}, {-1, 2, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{0, 3}, {0, 3, 1}, {0, 3}, {1, -2, 1}, {
         3, 0}, {1, 1, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{0, 3}, {0, 3, 1}, {0, 3}, {3, -3, 1}, {
         3, 0}, {3, 0, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{0, 3}, {0, 3, 1}, {1, 1}, {-1, -1, 1}, {
         1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = ($CellContext`q^3 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
        1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], $CellContext`qCG3[{0, 3}, {0, 3, 1}, {1, 1}, {1, -2, 1}, {
         1, 1}, {1, 1, 1}, {1}, $CellContext`q] = ($CellContext`q^3 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
        1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], $CellContext`qCG3[{0, 3}, {0, 3, 1}, {3, 0}, {0, -3, 1}, {
         0, 0}, {0, 0, 1}, {1}, $CellContext`q] = $CellContext`q^6/
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{0, 3}, {1, -2, 1}, {0, 0}, {0, 0, 1}, {
         0, 3}, {1, -2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {1, -2, 1}, {0, 3}, {-2, 1, 1}, {3, 
         0}, {-1, -1, 1}, {1}, $CellContext`q] = -($CellContext`q^3/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {0, 3}, {-1, -1, 
         1}, {3, 0}, {0, -3, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {0, 3}, {-1, 2, 
         1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {1, -2, 1}, {0, 3}, {0, 0, 1}, {
         3, 0}, {1, -2, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {0, 3}, {0, 3, 
         1}, {3, 0}, {1, 1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {0, 3}, {1, 1, 
         1}, {3, 0}, {2, -1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {0, 0, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {1, 1}, {0, 0, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {1, -2, 1}, {3, 0}, {-1, 2, 
         1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {1, 1, 1}, {0, 0}, {0, 0, 1}, {
         0, 3}, {1, 1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {1, 1, 1}, {0, 3}, {-3, 0, 1}, {3, 
         0}, {-2, 1, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{0, 3}, {1, 1, 1}, {0, 3}, {-2, 1, 1}, {
         3, 0}, {-1, 2, 1}, {1}, $CellContext`q] = -(1/($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{0, 3}, {1, 1, 1}, {0, 3}, {-1, -1, 
         1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = ($CellContext`q^4 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {1, 1, 1}, {0, 3}, {0, 0, 1}, {
         3, 0}, {1, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {1, 1, 1}, {0, 3}, {1, -2, 
         1}, {3, 0}, {2, -1, 1}, {1}, $CellContext`q] = $CellContext`q^5/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {1, 1, 1}, {0, 3}, {2, -1, 1}, {
         3, 0}, {3, 0, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {
         1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {1, 1, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = (($CellContext`q^4 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {1, 1, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((($CellContext`q^4 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {1, 1, 1}, {1, 1}, {0, 0, 
         1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {1, 1, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {1, 1, 1}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {1, 1, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{0, 3}, {1, 1, 1}, {3, 0}, {-1, -1, 
         1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = -($CellContext`q^4/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {0, 0}, {0, 0, 
         1}, {0, 3}, {2, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {2, -1, 1}, {0, 3}, {-3, 0, 1}, {3, 
         0}, {-1, -1, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{0, 3}, {2, -1, 1}, {0, 3}, {-2, 1, 1}, {
         3, 0}, {0, 0, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {0, 3}, {-1, -1, 
         1}, {3, 0}, {1, -2, 1}, {1}, $CellContext`q] = $CellContext`q^5/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{0, 3}, {2, -1, 1}, {0, 3}, {-1, 2, 
         1}, {3, 0}, {1, 1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {0, 3}, {0, 0, 
         1}, {3, 0}, {2, -1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {0, 3}, {1, 1, 
         1}, {3, 0}, {3, 0, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{0, 3}, {2, -1, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {1, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {1, 1}, {0, 0, 
         1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = -((($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = (($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{0, 3}, {2, -1, 1}, {3, 0}, {-2, 1, 
         1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = $CellContext`q^2/
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{0, 3}, {3, -3, 1}, {0, 0}, {0, 0, 1}, {
         0, 3}, {3, -3, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{0, 3}, {3, -3, 1}, {0, 3}, {-3, 0, 1}, {3, 0}, {
         0, -3, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{0, 3}, {3, -3, 1}, {0, 3}, {-2, 1, 1}, {
         3, 0}, {1, -2, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {3, -3, 1}, {0, 3}, {-1, 2, 
         1}, {3, 0}, {2, -1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{0, 3}, {3, -3, 1}, {0, 3}, {0, 3, 1}, {
         3, 0}, {3, 0, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{0, 3}, {3, -3, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = -(($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{0, 3}, {3, -3, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{0, 3}, {3, -3, 1}, {3, 0}, {-3, 3, 
         1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = -(1/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {0, 0}, {0, 0, 
         1}, {1, 1}, {-2, 1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {0, 3}, {0, 0, 1}, {1, 
         1}, {-2, 1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {0, 3}, {1, -2, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {0, 3}, {1, 1, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = ($CellContext`q 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {0, 3}, {2, -1, 
         1}, {1, 1}, {0, 0, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {0, 3}, {2, -1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {0, 3}, {3, -3, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {-1, -1, 
         1}, {0, 3}, {-3, 0, 1}, {1}, $CellContext`q] = $CellContext`q/
        Sqrt[$CellContext`q^(-2) + $CellContext`q^2], $CellContext`qCG3[{1, 
         1}, {-2, 1, 1}, {1, 1}, {-1, 2, 1}, {3, 0}, {-3, 3, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 + ($CellContext`q^(-2) + \
$CellContext`q^2)/$CellContext`q^3)/(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
          1 + $CellContext`q^(-4) + $CellContext`q^4))), $CellContext`qCG3[{1,
          1}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {0, 3}, {-2, 1, 1}, {
         1}, $CellContext`q] = ((-1 + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) - $CellContext`q^(-1) - \
$CellContext`q)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {-2, 1, 1}, {2}, $CellContext`q] = (-
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/((2 $CellContext`q)
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {
         1, 1}, {0, 0, 1}, {3, 0}, {-2, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 2}, {0, 3}, {-2, 1, 1}, {
         1}, $CellContext`q] = ((-1 - $CellContext`q^2) 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = 
       Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
          1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(
        2 $CellContext`q), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {0, 
         0, 2}, {1, 1}, {-2, 1, 1}, {
         2}, $CellContext`q] = (-($CellContext`q^(-3) + $CellContext`q^(-1) - \
$CellContext`q))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {
         1, 1}, {0, 0, 2}, {3, 0}, {-2, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-2, 1, 1}, {1, 1}, {1, -2, 1}, {0, 3}, {-1, -1, 1}, {
         1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
          1 + $CellContext`q^(-4) + $CellContext`q^4)], $CellContext`qCG3[{1, 
         1}, {-2, 1, 1}, {1, 1}, {1, -2, 1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/Sqrt[2]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {
         1, -2, 1}, {1, 1}, {-1, -1, 1}, {2}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), $CellContext`qCG3[{1, 1}, {-2, 1, 
         1}, {1, 1}, {1, -2, 1}, {3, 0}, {-1, -1, 1}, {
         1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {1, 1, 1}, {0, 3}, {-1, 2, 1}, {
         1}, $CellContext`q] = -($CellContext`q/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-2, 1, 1}, {1, 1}, {1, 1, 1}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = 
       Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
          1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(
        Sqrt[2] $CellContext`q^2), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 
         1}, {1, 1, 1}, {1, 1}, {-1, 2, 1}, {2}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), $CellContext`qCG3[{1, 1}, {-2, 1, 
         1}, {1, 1}, {1, 1, 1}, {3, 0}, {-1, 2, 1}, {
         1}, $CellContext`q] = -($CellContext`q/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {0, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = -(1/($CellContext`q^2 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)])), \
$CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {0, 3}, {0, 0, 1}, {
         1}, $CellContext`q] = -(1/(($CellContext`q^(-2) + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), \
$CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) + $CellContext`q^(-1) - \
$CellContext`q)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {0, 0, 1}, {2}, $CellContext`q] = (-
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/((2 $CellContext`q)
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {
         1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = (-
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/(
        2 $CellContext`q), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {1, 1}, {
         2, -1, 1}, {1, 1}, {0, 0, 2}, {
         2}, $CellContext`q] = ($CellContext`q^(-3) - $CellContext`q^(-1) - \
$CellContext`q)/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {
         1, 1}, {2, -1, 1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = -(
         1/(($CellContext`q^(-2) + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), \
$CellContext`qCG3[{1, 1}, {-2, 1, 1}, {3, 0}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {3, 0}, {1, -2, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {3, 0}, {1, 1, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {3, 0}, {2, -1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -(((-1 + $CellContext`q^(-6)) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {3, 0}, {2, -1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = ((1 + $CellContext`q^(-6)) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-2, 1, 1}, {3, 0}, {3, 0, 
         1}, {1, 1}, {1, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`qCG3[{1, 1}, {-1, -1, 
         1}, {0, 0}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {0, 3}, {-1, 2, 1}, {1, 
         1}, {-2, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {0, 3}, {0, 0, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         1/($CellContext`q^6 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {0, 3}, {0, 3, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`qCG3[{1, 1}, {-1, -1, 
         1}, {0, 3}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^4) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {0, 3}, {1, 1, 
         1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
         Sqrt[2] $CellContext`q^4) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {0, 3}, {2, -1, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {-2, 1, 
         1}, {0, 3}, {-3, 0, 1}, {1}, $CellContext`q] = -(1/($CellContext`q 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])), $CellContext`qCG3[{1,
          1}, {-1, -1, 1}, {1, 1}, {-1, 2, 1}, {0, 3}, {-2, 1, 1}, {
         1}, $CellContext`q] = -($CellContext`q/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = 
       Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
          1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(
        Sqrt[2] $CellContext`q^2), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 
         1}, {-1, 2, 1}, {1, 1}, {-2, 1, 1}, {2}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, -1, 
         1}, {1, 1}, {-1, 2, 1}, {3, 0}, {-2, 1, 1}, {
         1}, $CellContext`q] = -($CellContext`q/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {0, 3}, {-1, -1, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {-1, -1, 
         1}, {1}, $CellContext`q] = 
       1/($CellContext`q^3 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 
         1}, {1, 1}, {-1, -1, 1}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {3, 
         0}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 2}, {0, 3}, {-1, -1, 
         1}, {1}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {-1, -1, 
         1}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 2}, {1, 
         1}, {-1, -1, 1}, {2}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), $CellContext`qCG3[{1, 1}, {-1, -1, 
         1}, {1, 1}, {0, 0, 2}, {3, 0}, {-1, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, -1, 1}, {1, 1}, {1, -2, 1}, {3, 0}, {0, -3, 1}, {
         1}, $CellContext`q] = -(1/($CellContext`q 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])), $CellContext`qCG3[{1,
          1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {0, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = 
       1/($CellContext`q^4 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)]), \
$CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {0, 3}, {0, 0, 1}, {
         1}, $CellContext`q] = -($CellContext`q^2/(($CellContext`q^(-2) + \
$CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), \
$CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {0, 0, 1}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 1}, {
         0, 0, 2}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {1, 1, 1}, {1, 1}, {
         0, 0, 2}, {2}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, -1, 
         1}, {1, 1}, {1, 1, 1}, {3, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = -($CellContext`q^2/(($CellContext`q^(-2) + \
$CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), \
$CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 1}, {2, -1, 1}, {0, 3}, {1, -2, 
         1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, -1, 1}, {1, 1}, {2, -1, 1}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = 
       Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
          1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(
        Sqrt[2] $CellContext`q^2), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {1, 
         1}, {2, -1, 1}, {1, 1}, {1, -2, 1}, {2}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), $CellContext`qCG3[{1, 1}, {-1, -1, 
         1}, {1, 1}, {2, -1, 1}, {3, 0}, {1, -2, 1}, {
         1}, $CellContext`q] = -($CellContext`q/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, -1, 1}, {3, 0}, {-1, 2, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {3, 0}, {0, 0, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         1/($CellContext`q^6 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {3, 0}, {1, 1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^4) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {3, 0}, {1, 1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^4) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {3, 0}, {2, -1, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, -1, 1}, {3, 0}, {3, 0, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`qCG3[{1, 1}, {-1, 2, 
         1}, {0, 0}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {0, 3}, {-1, -1, 1}, {1, 
         1}, {-2, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {0, 3}, {0, 0, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {0, 3}, {1, -2, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {0, 3}, {1, -2, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {0, 3}, {2, -1, 
         1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {0, 3}, {3, -3, 
         1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {-2, 1, 
         1}, {3, 0}, {-3, 3, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) + $CellContext`q^3 \
($CellContext`q^(-2) + $CellContext`q^2))/(
        Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
         1 + $CellContext`q^(-4) + $CellContext`q^4)), $CellContext`qCG3[{1, 
         1}, {-1, 2, 1}, {1, 1}, {-1, -1, 1}, {0, 3}, {-2, 1, 1}, {
         1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, 2, 1}, {1, 1}, {-1, -1, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/Sqrt[
        2], $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {-1, -1, 1}, {1, 
         1}, {-2, 1, 1}, {
         2}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), $CellContext`qCG3[{1, 1}, {-1, 2, 
         1}, {1, 1}, {-1, -1, 1}, {3, 0}, {-2, 1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {0, 3}, {-1, 2, 1}, {
         1}, $CellContext`q] = -(((-1 + $CellContext`q^(-2)) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = ((-1)/$CellContext`q - $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {-1, 2, 1}, {
         2}, $CellContext`q] = (-($CellContext`q 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {
         1, 1}, {0, 0, 1}, {3, 0}, {-1, 2, 1}, {
         1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {0, 3}, {-1, 2, 1}, {
         1}, $CellContext`q] = ((-1 - $CellContext`q^(-2)) 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = (-($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]))/
        2, $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {1, 
         1}, {-1, 2, 1}, {
         2}, $CellContext`q] = ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {
         1, 1}, {0, 0, 2}, {3, 0}, {-1, 2, 1}, {
         1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {0, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)]), \
$CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {0, 3}, {0, 0, 1}, {
         1}, $CellContext`q] = 
       1/(($CellContext`q^(-2) + $CellContext`q^2) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {0, 0, 1}, {
         2}, $CellContext`q] = (-($CellContext`q 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {
         1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = ($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/
        2, $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {1, -2, 1}, {1, 1}, {
         0, 0, 2}, {
         2}, $CellContext`q] = (-((-1)/$CellContext`q - $CellContext`q + \
$CellContext`q^3))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {
         1, 1}, {1, -2, 1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       1/(($CellContext`q^(-2) + $CellContext`q^2) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {-1, 2, 1}, {1, 1}, {1, 1, 1}, {0, 3}, {0, 3, 1}, {
         1}, $CellContext`q] = -(1/($CellContext`q 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])), $CellContext`qCG3[{1,
          1}, {-1, 2, 1}, {1, 1}, {2, -1, 1}, {0, 3}, {1, 1, 1}, {
         1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {2, -1, 1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/Sqrt[2]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {1, 1}, {
         2, -1, 1}, {1, 1}, {1, 1, 1}, {2}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), $CellContext`qCG3[{1, 1}, {-1, 2, 
         1}, {1, 1}, {2, -1, 1}, {3, 0}, {1, 1, 1}, {
         1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
          1 + $CellContext`q^(-4) + $CellContext`q^4)], $CellContext`qCG3[{1, 
         1}, {-1, 2, 1}, {3, 0}, {-1, -1, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {3, 0}, {0, -3, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = ($CellContext`q^3 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
        1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {3, 0}, {0, 0, 1}, {
         1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {3, 0}, {1, -2, 
         1}, {1, 1}, {0, 0, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (-1 + \
$CellContext`q^6))/((Sqrt[2] Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {3, 0}, {1, -2, 
         1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
          1 + $CellContext`q^6))/((Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {-1, 2, 1}, {3, 0}, {2, -1, 
         1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {
         1, 1}, {0, 0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {1, 1}, {0, 
         0, 2}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 3}, {-2, 1, 1}, {1, 
         1}, {-2, 1, 1}, {
         1}, $CellContext`q] = -((((1 - $CellContext`q^(-2)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 3}, {-1, -1, 
         1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 3}, {-1, 2, 
         1}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = (((1 - $CellContext`q^2) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {
         1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-4) + $CellContext`q^(-2) - \
$CellContext`q^2 - $CellContext`q^4)/(2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {
         1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = ($CellContext`q^(-2) + $CellContext`q^2)/(2 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 3}, {1, -2, 1}, {
         1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = -((($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 3}, {1, 1, 
         1}, {1, 1}, {1, 1, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {0, 3}, {2, -1, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {-2, 1, 
         1}, {0, 3}, {-2, 1, 1}, {
         1}, $CellContext`q] = -(((-1 + $CellContext`q^(-2)) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = ((-1)/$CellContext`q - $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {-2, 1, 1}, {
         1, 1}, {-2, 1, 1}, {2}, $CellContext`q] = ($CellContext`q 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {
         1, 1}, {-2, 1, 1}, {3, 0}, {-2, 1, 1}, {
         1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {0, 3}, {-1, -1, 1}, {
         1}, $CellContext`q] = 
       Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = $CellContext`q^3/Sqrt[
        1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {
         1, 1}, {-1, -1, 1}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {-1, -1, 1}, {3, 
         0}, {-1, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {0, 3}, {-1, 2, 1}, {
         1}, $CellContext`q] = ((-1 + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) - $CellContext`q^(-1) - \
$CellContext`q)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {
         1, 1}, {-1, 2, 1}, {2}, $CellContext`q] = 
       Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]/((2 $CellContext`q) 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {
         1, 1}, {-1, 2, 1}, {3, 0}, {-1, 2, 1}, {1}, $CellContext`q] = -(
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = 
       1/Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)], \
$CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {
         1}, $CellContext`q] = (((-1) $CellContext`q^(-2) + $CellContext`q^2) \
(1 + $CellContext`q^(-2) + $CellContext`q^2))/((
         2 ($CellContext`q^(-2) + $CellContext`q^2)) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) + $CellContext`q^3 - 
         2 ($CellContext`q^(-1) + $CellContext`q))/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {0, 0, 1}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {0, 
         0, 2}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {0, 
         0, 2}, {2}, $CellContext`q] = ((-1) $CellContext`q^(-3) + \
$CellContext`q^3)/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {
         1, 1}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = (((-1) $CellContext`q^(-2) + $CellContext`q^2) \
(1 + $CellContext`q^(-2) + $CellContext`q^2))/((
         2 ($CellContext`q^(-2) + $CellContext`q^2)) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {0, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {0, 3}, {0, 
         0, 1}, {1}, $CellContext`q] = (-1)/
        2, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {0,
          0, 1}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {0, 
         0, 1}, {2}, $CellContext`q] = (-($CellContext`q^(-3) - \
$CellContext`q^3))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {
         1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) + $CellContext`q^3)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {
         1, 1}, {0, 0, 2}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {3, 0}, {0, 
         0, 1}, {1}, $CellContext`q] = 
       1/2, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {0, 3}, {
         1, -2, 1}, {1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = ((-1)/$CellContext`q - $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {
         1, 1}, {1, -2, 1}, {
         2}, $CellContext`q] = (-($CellContext`q 
          Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {
         1, 1}, {1, -2, 1}, {3, 0}, {1, -2, 1}, {
         1}, $CellContext`q] = -(((-1 + $CellContext`q^(-2)) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {0, 3}, {1, 1, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = 
       1/($CellContext`q^3 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + 
          $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {1,
          1, 1}, {1, 1}, {1, 1, 1}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {3, 0}, {1, 
         1, 1}, {1}, $CellContext`q] = -(
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {0, 3}, {2, -1, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) - $CellContext`q^(-1) - \
$CellContext`q)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {
         1, 1}, {2, -1, 1}, {2}, $CellContext`q] = (-
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/((2 $CellContext`q)
          Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {
         1, 1}, {2, -1, 1}, {3, 0}, {2, -1, 1}, {
         1}, $CellContext`q] = ((-1 + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 1}, {3, 0}, {-2, 1, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = -((($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {3, 0}, {-1, -1, 
         1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {3, 0}, {-1, 2, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {
         1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-4) + $CellContext`q^(-2) - \
$CellContext`q^2 - $CellContext`q^4)/(2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {
         1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = (-($CellContext`q^(-2) + $CellContext`q^2))/(2 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {3, 0}, {1, -2, 1}, {
         1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = -((((1 - $CellContext`q^(-2)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {3, 0}, {1, 1, 
         1}, {1, 1}, {1, 1, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 1}, {3, 0}, {2, -1, 
         1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = (((1 - $CellContext`q^2) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 0}, {0, 0, 1}, {
         1, 1}, {0, 0, 1}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 0}, {0, 0, 1}, {1, 1}, {0, 
         0, 2}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 3}, {-2, 1, 1}, {1, 
         1}, {-2, 1, 1}, {
         1}, $CellContext`q] = -((((1 + $CellContext`q^(-2)) 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 3}, {-1, -1, 
         1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 3}, {-1, 2, 
         1}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = -((((1 + $CellContext`q^2) 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 3}, {0, 0, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = (-($CellContext`q^(-2) + $CellContext`q^2))/(2 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 3}, {0, 0, 1}, {
         1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = (-($CellContext`q^(-4) - $CellContext`q^(-2) + \
$CellContext`q^2 - $CellContext`q^4))/(2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 3}, {1, -2, 
         1}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = -((($CellContext`q^2 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 3}, {1, 1, 
         1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {0, 3}, {2, -1, 
         1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {-2, 1, 
         1}, {0, 3}, {-2, 1, 1}, {
         1}, $CellContext`q] = -(((-1 - $CellContext`q^(-2)) 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {-2, 1, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = ($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
           
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/
        2, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {-2, 1, 1}, {1, 
         1}, {-2, 1, 1}, {
         2}, $CellContext`q] = ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {
         1, 1}, {-2, 1, 1}, {3, 0}, {-2, 1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {-1, -1, 1}, {0, 3}, {-1, -1, 
         1}, {1}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 2}, {1, 1}, {-1, -1, 1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {-1, -1, 1}, {1, 
         1}, {-1, -1, 1}, {2}, $CellContext`q] = $CellContext`q^3/
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6], $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1,
          1}, {-1, -1, 1}, {3, 0}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {-1, 2, 1}, {0, 3}, {-1, 2, 1}, {
         1}, $CellContext`q] = -(((-1 - $CellContext`q^2) 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {-1, 2, 1}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = (-
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
           
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/(
        2 $CellContext`q), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {-1, 
         2, 1}, {1, 1}, {-1, 2, 1}, {
         2}, $CellContext`q] = (-($CellContext`q^(-3) + $CellContext`q^(-1) - \
$CellContext`q))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {
         1, 1}, {-1, 2, 1}, {3, 0}, {-1, 2, 1}, {1}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {0, 3}, {0, 
         0, 1}, {1}, $CellContext`q] = 
       1/2, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {1, 1}, {
         0, 0, 1}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {1, 1}, {0, 
         0, 1}, {2}, $CellContext`q] = ((-1) $CellContext`q^(-3) + \
$CellContext`q^3)/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {
         1, 1}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) + $CellContext`q^3)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {
         1, 1}, {0, 0, 2}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {3, 0}, {0, 
         0, 1}, {1}, $CellContext`q] = (-1)/
        2, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {0, 0}, {0,
          0, 1}, {1}, $CellContext`q] = 
       1/Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)], \
$CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {0, 3}, {0, 0, 1}, {
         1}, $CellContext`q] = (($CellContext`q^(-2) - $CellContext`q^2) (-1 + \
$CellContext`q^(-2) + $CellContext`q^2))/((
         2 ($CellContext`q^(-2) + $CellContext`q^2)) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) + $CellContext`q^3)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {
         1, 1}, {0, 0, 1}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {1, 1}, {0, 
         0, 2}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {0, 0, 2}, {1, 1}, {0, 
         0, 2}, {2}, $CellContext`q] = ((-1)/$CellContext`q + $CellContext`q + \
((-1) $CellContext`q^(-3) + $CellContext`q^3)/2)/
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6], $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1,
          1}, {0, 0, 2}, {3, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = (($CellContext`q^(-2) - $CellContext`q^2) (-1 + \
$CellContext`q^(-2) + $CellContext`q^2))/((
         2 ($CellContext`q^(-2) + $CellContext`q^2)) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {0, 0, 2}, {1, 1}, {1, -2, 1}, {0, 3}, {1, -2, 1}, {
         1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 2}, {1, 1}, {1, -2, 1}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = (-($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]))/
        2, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {1, -2, 1}, {1, 1}, {
         1, -2, 1}, {
         2}, $CellContext`q] = ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {
         1, 1}, {1, -2, 1}, {3, 0}, {1, -2, 1}, {
         1}, $CellContext`q] = ((-1 - $CellContext`q^(-2)) 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 2}, {1, 1}, {1, 1, 1}, {0, 3}, {1, 1, 1}, {
         1}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 2}, {1, 1}, {1, 1, 1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {1, 1, 1}, {1, 1}, {1, 
         1, 1}, {2}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {
         1, 1}, {1, 1, 1}, {3, 0}, {1, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {2, -1, 1}, {0, 3}, {2, -1, 1}, {
         1}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 2}, {1, 1}, {2, -1, 1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = 
       Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
          1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(
        2 $CellContext`q), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {1, 1}, {
         2, -1, 1}, {1, 1}, {2, -1, 1}, {
         2}, $CellContext`q] = (-($CellContext`q^(-3) + $CellContext`q^(-1) - \
$CellContext`q))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {
         1, 1}, {2, -1, 1}, {3, 0}, {2, -1, 1}, {
         1}, $CellContext`q] = ((-1 - $CellContext`q^2) 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {0, 0, 2}, {3, 0}, {-2, 1, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = (($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {3, 0}, {-1, -1, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {3, 0}, {-1, 2, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {3, 0}, {0, 0, 1}, {
         1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-2) + $CellContext`q^2)/(2 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {3, 0}, {0, 0, 1}, {
         1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = (-($CellContext`q^(-4) - $CellContext`q^(-2) + \
$CellContext`q^2 - $CellContext`q^4))/(2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {3, 0}, {1, -2, 
         1}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = (((1 + $CellContext`q^(-2)) 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {3, 0}, {1, 1, 1}, {
         1, 1}, {1, 1, 1}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {0, 0, 2}, {3, 0}, {2, -1, 
         1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = (((1 + $CellContext`q^2) 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {0, 0}, {0, 0, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{1, 1}, {1, -2, 1}, {0, 3}, {-2, 1, 1}, {1, 
         1}, {-1, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {0, 3}, {-1, 2, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -(((-1 + $CellContext`q^(-6)) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {0, 3}, {-1, 2, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -(((1 + $CellContext`q^(-6)) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {0, 3}, {0, 0, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {0, 3}, {0, 3, 
         1}, {1, 1}, {1, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`qCG3[{1, 1}, {1, -2, 
         1}, {0, 3}, {1, 1, 1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {-2, 1, 
         1}, {0, 3}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         1/($CellContext`q^3 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {-2, 1, 1}, {1, 1}, {-1, -1, 
         1}, {1}, $CellContext`q] = -(
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/Sqrt[2]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 
         1}, {-2, 1, 1}, {1, 1}, {-1, -1, 1}, {2}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {
         1, 1}, {-2, 1, 1}, {3, 0}, {-1, -1, 1}, {
         1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
          1 + $CellContext`q^(-4) + $CellContext`q^4)], $CellContext`qCG3[{1, 
         1}, {1, -2, 1}, {1, 1}, {-1, -1, 1}, {3, 0}, {0, -3, 1}, {
         1}, $CellContext`q] = $CellContext`q/
        Sqrt[$CellContext`q^(-2) + $CellContext`q^2], $CellContext`qCG3[{1, 
         1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {0, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = -(1/($CellContext`q^2 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)])), \
$CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {0, 3}, {0, 0, 1}, {
         1}, $CellContext`q] = -(1/(($CellContext`q^(-2) + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), \
$CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) + $CellContext`q^(-1) - \
$CellContext`q)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {0, 0, 1}, {2}, $CellContext`q] = 
       Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]/((2 $CellContext`q) 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {
         1, 1}, {-1, 2, 1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = 
       Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
          1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(
        2 $CellContext`q), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {-1, 
         2, 1}, {1, 1}, {0, 0, 2}, {
         2}, $CellContext`q] = ($CellContext`q^(-3) - $CellContext`q^(-1) - \
$CellContext`q)/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {
         1, 1}, {-1, 2, 1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = -(
         1/(($CellContext`q^(-2) + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])), \
$CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {0, 3}, {1, -2, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = ($CellContext`q^(-3) - $CellContext`q^(-1) - \
$CellContext`q)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {1, -2, 1}, {2}, $CellContext`q] = 
       Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]/((2 $CellContext`q) 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {
         1, 1}, {0, 0, 1}, {3, 0}, {1, -2, 1}, {
         1}, $CellContext`q] = ((-1 + $CellContext`q^2) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 2}, {0, 3}, {1, -2, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = (-
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/(
        2 $CellContext`q), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {0, 
         0, 2}, {1, 1}, {1, -2, 1}, {
         2}, $CellContext`q] = (-($CellContext`q^(-3) + $CellContext`q^(-1) - \
$CellContext`q))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {
         1, 1}, {0, 0, 2}, {3, 0}, {1, -2, 1}, {
         1}, $CellContext`q] = -(((-1 - $CellContext`q^2) 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 1}, {1, 1, 1}, {0, 3}, {2, -1, 1}, {
         1}, $CellContext`q] = -($CellContext`q/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, -2, 1}, {1, 1}, {1, 1, 1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = 
       Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
          1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/(
        Sqrt[2] $CellContext`q^2), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {1, 
         1}, {1, 1, 1}, {1, 1}, {2, -1, 1}, {2}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {
         1, 1}, {1, 1, 1}, {3, 0}, {2, -1, 1}, {
         1}, $CellContext`q] = -($CellContext`q/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, -2, 1}, {1, 1}, {2, -1, 1}, {0, 3}, {3, -3, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 + ($CellContext`q^(-2) + \
$CellContext`q^2)/$CellContext`q^3)/(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
          1 + $CellContext`q^(-4) + $CellContext`q^4))), $CellContext`qCG3[{1,
          1}, {1, -2, 1}, {3, 0}, {-3, 3, 1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {3, 0}, {-2, 1, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {3, 0}, {-1, 2, 
         1}, {1, 1}, {0, 0, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {3, 0}, {-1, 2, 
         1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {3, 0}, {0, 0, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, -2, 1}, {3, 0}, {1, 1, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = ($CellContext`q 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {0, 0}, {0, 0, 1}, {
         1, 1}, {1, 1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{1, 1}, {1, 1, 1}, {0, 3}, {-3, 0, 1}, {1, 
         1}, {-2, 1, 1}, {1}, $CellContext`q] = ($CellContext`q^3 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
        1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {0, 3}, {-2, 1, 1}, {
         1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {0, 3}, {-1, -1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = (($CellContext`q^4 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, 1, 1}, {0, 3}, {-1, -1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = (($CellContext`q^4 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, 1, 1}, {0, 3}, {0, 0, 1}, {
         1, 1}, {1, 1, 1}, {1}, $CellContext`q] = $CellContext`q^6/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {0, 3}, {1, -2, 1}, {
         1, 1}, {2, -1, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {
         0, 3}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/Sqrt[
        2], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {-2, 1, 1}, {1, 
         1}, {-1, 2, 1}, {2}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, 1, 1}, {
         1, 1}, {-2, 1, 1}, {3, 0}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {0, 0}, {0, 0, 1}, {
         1}, $CellContext`q] = $CellContext`q^4/
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)], \
$CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {0, 3}, {0, 0, 1}, {
         1}, $CellContext`q] = 
       1/(($CellContext`q^2 ($CellContext`q^(-2) + $CellContext`q^2)) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = $CellContext`q/Sqrt[
        1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {
         1, 1}, {0, 0, 1}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 1}, {
         0, 0, 2}, {1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {-1, -1, 1}, {1, 1}, {
         0, 0, 2}, {2}, $CellContext`q] = -($CellContext`q/
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {1, 1, 1}, {
         1, 1}, {-1, -1, 1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       1/(($CellContext`q^2 ($CellContext`q^(-2) + $CellContext`q^2)) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {1, 1, 1}, {1, 1}, {-1, 2, 1}, {0, 3}, {0, 3, 1}, {
         1}, $CellContext`q] = $CellContext`q/
        Sqrt[$CellContext`q^(-2) + $CellContext`q^2], $CellContext`qCG3[{1, 
         1}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {0, 3}, {1, 1, 1}, {
         1}, $CellContext`q] = 
       Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = $CellContext`q^3/Sqrt[
        1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {1,
          1}, {1, 1, 1}, {2}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {3, 0}, {1, 
         1, 1}, {1}, $CellContext`q] = 
       Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 2}, {0, 3}, {1, 1, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = 
       0, $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {1, 
         1, 1}, {2}, $CellContext`q] = $CellContext`q^3/
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1,
          1}, {0, 0, 2}, {3, 0}, {1, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {0, 3}, {2, -1, 1}, {
         1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/Sqrt[
        2], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {1, 1}, {
         2, -1, 1}, {
         2}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6])), $CellContext`qCG3[{1, 1}, {1, 1, 1}, {
         1, 1}, {1, -2, 1}, {3, 0}, {2, -1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {1, 1, 1}, {1, 1}, {2, -1, 1}, {3, 0}, {3, 0, 1}, {
         1}, $CellContext`q] = $CellContext`q/
        Sqrt[$CellContext`q^(-2) + $CellContext`q^2], $CellContext`qCG3[{1, 
         1}, {1, 1, 1}, {3, 0}, {-2, 1, 1}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {3, 0}, {-1, -1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = (($CellContext`q^4 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {1, 1, 1}, {3, 0}, {-1, -1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((($CellContext`q^4 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {1, 1, 1}, {3, 0}, {0, -3, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = ($CellContext`q^3 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
        1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {3, 0}, {0, 0, 1}, {1,
          1}, {1, 1, 1}, {1}, $CellContext`q] = $CellContext`q^6/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {1, 1, 1}, {3, 0}, {1, -2, 1}, {
         1, 1}, {2, -1, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {2, -1, 1}, {0, 0}, {0, 0, 1}, {
         1, 1}, {2, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{1, 1}, {2, -1, 1}, {0, 3}, {-3, 0, 1}, {1, 
         1}, {-1, -1, 1}, {1}, $CellContext`q] = ($CellContext`q^3 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
        1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], $CellContext`qCG3[{1, 1}, {2, -1, 1}, {0, 3}, {-2, 1, 1}, {
         1, 1}, {0, 0, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (-1 + \
$CellContext`q^6))/((Sqrt[2] Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {0, 3}, {-2, 1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
           1 + $CellContext`q^6))/((Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {0, 3}, {-1, -1, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{1, 1}, {2, -1, 1}, {0, 3}, {-1, 2, 
         1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {0, 3}, {0, 0, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 
         1}, {0, 0}, {0, 0, 1}, {1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) ($CellContext`q^(-6) + \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^6)]), \
$CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {0, 3}, {0, 0, 1}, {
         1}, $CellContext`q] = 
       1/(($CellContext`q^(-2) + $CellContext`q^2) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {0, 0, 1}, {2}, $CellContext`q] = ($CellContext`q 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {
         1, 1}, {-2, 1, 1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = (-($CellContext`q 
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
            1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]))/
        2, $CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {-2, 1, 1}, {1, 1}, {
         0, 0, 2}, {
         2}, $CellContext`q] = (-((-1)/$CellContext`q - $CellContext`q + \
$CellContext`q^3))/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {
         1, 1}, {-2, 1, 1}, {3, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       1/(($CellContext`q^(-2) + $CellContext`q^2) 
        Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4]), $CellContext`qCG3[{
         1, 1}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {0, 3}, {1, -2, 1}, {
         1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/Sqrt[
        2], $CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {-1, -1, 1}, {1, 
         1}, {1, -2, 1}, {2}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {
         1, 1}, {-1, -1, 1}, {3, 0}, {1, -2, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {2, -1, 1}, {1, 1}, {-1, 2, 1}, {0, 3}, {1, 1, 1}, {
         1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
          1 + $CellContext`q^(-4) + $CellContext`q^4)], $CellContext`qCG3[{1, 
         1}, {2, -1, 1}, {1, 1}, {-1, 2, 1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -(
         Sqrt[(1 + $CellContext`q^(-2) + $CellContext`q^2)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]/Sqrt[2]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 
         1}, {-1, 2, 1}, {1, 1}, {1, 1, 1}, {2}, $CellContext`q] = 
       Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]/(Sqrt[2] 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {
         1, 1}, {-1, 2, 1}, {3, 0}, {1, 1, 1}, {1}, $CellContext`q] = -(
         1/($CellContext`q^3 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {0, 3}, {2, -1, 1}, {
         1}, $CellContext`q] = ($CellContext`q^2 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
           1 + $CellContext`q^(-4) + $CellContext`q^4)]), $CellContext`qCG3[{
         1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = ((-1)/$CellContext`q - $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {2, -1, 1}, {2}, $CellContext`q] = ($CellContext`q 
         Sqrt[1 + $CellContext`q^(-4) + $CellContext`q^4])/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {
         1, 1}, {0, 0, 1}, {3, 0}, {2, -1, 1}, {
         1}, $CellContext`q] = -(((-1 + $CellContext`q^(-2)) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {0, 3}, {2, -1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = ($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4)/(
           1 + $CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])/
        2, $CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {0, 0, 2}, {1, 1}, {
         2, -1, 1}, {
         2}, $CellContext`q] = ((-1)/$CellContext`q + $CellContext`q + \
$CellContext`q^3)/(2 
        Sqrt[-1 + $CellContext`q^(-6) + $CellContext`q^(-2) + \
$CellContext`q^2 + $CellContext`q^6]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {
         1, 1}, {0, 0, 2}, {3, 0}, {2, -1, 1}, {
         1}, $CellContext`q] = -(((-1 - $CellContext`q^(-2)) 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[($CellContext`q^(-2) + $CellContext`q^2) (
            1 + $CellContext`q^(-4) + $CellContext`q^4)])), \
$CellContext`qCG3[{1, 1}, {2, -1, 1}, {1, 1}, {1, -2, 1}, {0, 3}, {3, -3, 
         1}, {1}, $CellContext`q] = ($CellContext`q^(-3) + $CellContext`q^3 \
($CellContext`q^(-2) + $CellContext`q^2))/(
        Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
         1 + $CellContext`q^(-4) + $CellContext`q^4)), $CellContext`qCG3[{1, 
         1}, {2, -1, 1}, {1, 1}, {1, 1, 1}, {3, 0}, {3, 0, 1}, {
         1}, $CellContext`q] = -(1/($CellContext`q 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])), $CellContext`qCG3[{1,
          1}, {2, -1, 1}, {3, 0}, {-3, 3, 1}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = -(($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {3, 0}, {-2, 1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {3, 0}, {-2, 1, 
         1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {3, 0}, {-1, -1, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {3, 0}, {-1, 2, 
         1}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{1, 1}, {2, -1, 1}, {3, 0}, {0, 0, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {-3, 3, 1}, {0, 0}, {0, 0, 
         1}, {3, 0}, {-3, 3, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {-3, 3, 1}, {0, 3}, {3, -3, 1}, {0, 0}, {
         0, 0, 1}, {1}, $CellContext`q] = -(1/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {-3, 3, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
         1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{3, 0}, {-3, 3, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{3, 0}, {-3, 3, 1}, {3, 0}, {0, -3, 
         1}, {0, 3}, {-3, 0, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{3, 0}, {-3, 3, 1}, {3, 0}, {1, -2, 1}, {
         0, 3}, {-2, 1, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {-3, 3, 1}, {3, 0}, {2, -1, 
         1}, {0, 3}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {-3, 3, 1}, {3, 0}, {3, 0, 1}, {
         0, 3}, {0, 3, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {0, 0}, {0, 0, 
         1}, {3, 0}, {-2, 1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {0, 3}, {2, -1, 1}, {0, 0}, {
         0, 0, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {1, 1}, {0, 0, 
         1}, {1, 1}, {-2, 1, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
         Sqrt[2] $CellContext`q^2) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {-2, 1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^2) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {0, 0, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {3, 0}, {-1, -1, 
         1}, {0, 3}, {-3, 0, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {3, 0}, {0, 0, 1}, {
         0, 3}, {-2, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {3, 0}, {1, -2, 
         1}, {0, 3}, {-1, -1, 1}, {1}, $CellContext`q] = -($CellContext`q^3/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {3, 0}, {1, 1, 
         1}, {0, 3}, {-1, 2, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {3, 0}, {2, -1, 
         1}, {0, 3}, {0, 0, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {-2, 1, 1}, {3, 0}, {3, 0, 1}, {
         0, 3}, {1, 1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {0, 0}, {0, 0, 
         1}, {3, 0}, {-1, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {0, 3}, {1, 1, 1}, {0, 0}, {
         0, 0, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^4 
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {-2, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {1, 1}, {0, 0, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/((
          Sqrt[2] $CellContext`q^4) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {0, 0, 2}, {1}, $CellContext`q] = (
         Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((
         Sqrt[2] $CellContext`q^4) 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = ($CellContext`q 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {3, 0}, {-2, 1, 
         1}, {0, 3}, {-3, 0, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {3, 0}, {-1, 2, 
         1}, {0, 3}, {-2, 1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {3, 0}, {0, 0, 
         1}, {0, 3}, {-1, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {3, 0}, {1, 1, 
         1}, {0, 3}, {0, 0, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^4 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {3, 0}, {2, -1, 
         1}, {0, 3}, {1, -2, 1}, {1}, $CellContext`q] = $CellContext`q/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {-1, -1, 1}, {3, 0}, {3, 0, 
         1}, {0, 3}, {2, -1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {0, 0}, {0, 0, 
         1}, {3, 0}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {0, 3}, {1, -2, 1}, {0, 0}, {
         0, 0, 1}, {1}, $CellContext`q] = $CellContext`q^2/
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {-2, 1, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = -((($CellContext`q^2 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {-1, 2, 1}, {
         1}, $CellContext`q] = -((($CellContext`q^2 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {1, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {3, 0}, {-1, -1, 
         1}, {0, 3}, {-2, 1, 1}, {1}, $CellContext`q] = $CellContext`q^5/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {3, 0}, {0, -3, 
         1}, {0, 3}, {-1, -1, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {3, 0}, {0, 0, 1}, {
         0, 3}, {-1, 2, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {3, 0}, {1, -2, 
         1}, {0, 3}, {0, 0, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {3, 0}, {1, 1, 
         1}, {0, 3}, {0, 3, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {-1, 2, 1}, {3, 0}, {2, -1, 
         1}, {0, 3}, {1, 1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {0, -3, 1}, {0, 0}, {0, 0, 
         1}, {3, 0}, {0, -3, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {0, -3, 1}, {0, 3}, {0, 3, 1}, {0, 0}, {0,
          0, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^6 
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {0, -3, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`qCG3[{3, 0}, {0, -3, 
         1}, {1, 1}, {1, 1, 1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
         Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + \
$CellContext`q^4 + $CellContext`q^8])), $CellContext`qCG3[{3, 0}, {0, -3, 
         1}, {3, 0}, {-3, 3, 1}, {0, 3}, {-3, 0, 1}, {1}, $CellContext`q] = -(
         1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{3, 0}, {0, -3, 1}, {3, 0}, {-1, 2, 
         1}, {0, 3}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{3, 0}, {0, -3, 1}, {3, 0}, {1, 1, 
         1}, {0, 3}, {1, -2, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{3, 0}, {0, -3, 1}, {3, 0}, {3, 0, 
         1}, {0, 3}, {3, -3, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^3 
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6])), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {0, 0}, {0, 0, 1}, {
         3, 0}, {0, 0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {0, 0, 1}, {0, 3}, {0, 0, 1}, {0, 0}, {0, 
         0, 1}, {1}, $CellContext`q] = -(1/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {-2, 1, 1}, {1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {-1, -1, 1}, {1}, $CellContext`q] = $CellContext`q^6/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {-1, 2, 1}, {
         1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = (-((-1) $CellContext`q^(-4) - \
$CellContext`q^(-2) + $CellContext`q^2 + $CellContext`q^4))/(2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = ($CellContext`q^(-2) + $CellContext`q^2)/(2 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {
         1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = (-($CellContext`q^(-2) + $CellContext`q^2))/(2 
        Sqrt[1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {0, 0, 2}, {
         1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = ((-1) $CellContext`q^(-4) + \
$CellContext`q^(-2) - $CellContext`q^2 + $CellContext`q^4)/(2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = -($CellContext`q^2/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {1, 1, 1}, {
         1, 1}, {1, 1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q^6 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {1, 1}, {2, -1, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {3, 0}, {-2, 1, 
         1}, {0, 3}, {-2, 1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {3, 0}, {-1, -1, 
         1}, {0, 3}, {-1, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {3, 0}, {-1, 2, 
         1}, {0, 3}, {-1, 2, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {3, 0}, {0, 0, 1}, {
         0, 3}, {0, 0, 1}, {
         1}, $CellContext`q] = (($CellContext`q^(-2) - $CellContext`q^2) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {0, 0, 1}, {3, 0}, {1, -2, 1}, {
         0, 3}, {1, -2, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {0, 0, 1}, {3, 0}, {1, 1, 1}, {
         0, 3}, {1, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {0, 0, 1}, {3, 0}, {2, -1, 1}, {
         0, 3}, {2, -1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {0, 0}, {0, 0, 
         1}, {3, 0}, {1, -2, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {1, -2, 1}, {0, 3}, {-1, 2, 1}, {0, 0}, {
         0, 0, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^2 
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {-1, -1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^3 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = -(((-1 + $CellContext`q^(-6)) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -(((1 + $CellContext`q^(-6)) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/((Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {1, 1}, {0, 0, 
         1}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = (((1 - $CellContext`q^2) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {1, -2, 1}, {
         1}, $CellContext`q] = -((((1 + $CellContext`q^2) 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {1, 1}, {1, 1, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^5 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {3, 0}, {-3, 3, 
         1}, {0, 3}, {-2, 1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {3, 0}, {-2, 1, 
         1}, {0, 3}, {-1, -1, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {3, 0}, {-1, 2, 
         1}, {0, 3}, {0, 0, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {1, -2, 1}, {3, 0}, {0, 0, 1}, {
         0, 3}, {1, -2, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^2 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {1, -2, 1}, {3, 0}, {1, 1, 
         1}, {0, 3}, {2, -1, 1}, {1}, $CellContext`q] = $CellContext`q/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {1, -2, 1}, {3, 0}, {2, -1, 
         1}, {0, 3}, {3, -3, 1}, {1}, $CellContext`q] = 
       1/($CellContext`q 
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {1, 1, 1}, {0, 0}, {0, 0, 1}, {
         3, 0}, {1, 1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {1, 1, 1}, {0, 3}, {-1, -1, 1}, {0, 0}, {
         0, 0, 1}, {1}, $CellContext`q] = -($CellContext`q^4/
         Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {1, 1, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {-1, 2, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{3, 0}, {1, 1, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {0, 0, 1}, {
         1}, $CellContext`q] = (($CellContext`q^4 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {1, 1, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = (($CellContext`q^4 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {1, 1, 1}, {1, 1}, {0, 0, 1}, {
         1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {1, 1, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {1, 1, 1}, {
         1}, $CellContext`q] = -((
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2] 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {1, 1, 1}, {1, 1}, {1, -2, 
         1}, {1, 1}, {2, -1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {1, 1, 1}, {3, 0}, {-2, 1, 
         1}, {0, 3}, {-1, 2, 1}, {1}, $CellContext`q] = $CellContext`q^5/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {1, 1, 1}, {3, 0}, {-1, -1, 
         1}, {0, 3}, {0, 0, 1}, {1}, $CellContext`q] = ($CellContext`q^4 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)], $CellContext`qCG3[{3, 0}, {1, 1, 1}, {3, 0}, {-1, 2, 1}, {
         0, 3}, {0, 3, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {1, 1, 1}, {3, 0}, {0, -3, 1}, {
         0, 3}, {1, -2, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{3, 0}, {1, 1, 1}, {3, 0}, {0, 0, 1}, {0,
          3}, {1, 1, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {1, 1, 1}, {3, 0}, {1, -2, 
         1}, {0, 3}, {2, -1, 1}, {1}, $CellContext`q] = -(1/($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {0, 0}, {0, 0, 
         1}, {3, 0}, {2, -1, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {2, -1, 1}, {0, 3}, {-2, 1, 1}, {0, 0}, {
         0, 0, 1}, {1}, $CellContext`q] = $CellContext`q^2/
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{3, 0}, {2, -1, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {0, 0, 1}, {1}, $CellContext`q] = (
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (-1 + \
$CellContext`q^6))/((Sqrt[2] Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])
          Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {1, 1}, {-2, 1, 
         1}, {1, 1}, {0, 0, 2}, {
         1}, $CellContext`q] = -((
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2] (
           1 + $CellContext`q^6))/((Sqrt[2] 
          Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {1, 1}, {-1, -1, 
         1}, {1, 1}, {1, -2, 1}, {1}, $CellContext`q] = ($CellContext`q^5 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{3, 0}, {2, -1, 1}, {1, 1}, {-1, 2, 
         1}, {1, 1}, {1, 1, 1}, {1}, $CellContext`q] = 
       Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/($CellContext`q^3 
        Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
           1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)]), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {1, 1}, {0, 0, 
         1}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = -((((1 - $CellContext`q^(-2)) 
           Sqrt[$CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[1 + $CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {1, 1}, {0, 0, 
         2}, {1, 1}, {2, -1, 1}, {
         1}, $CellContext`q] = -((((1 + $CellContext`q^(-2)) 
           Sqrt[-1 + $CellContext`q^(-2) + $CellContext`q^2]) 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/(Sqrt[2] 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) (
            1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)])), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {3, 0}, {-3, 3, 
         1}, {0, 3}, {-1, 2, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {3, 0}, {-2, 1, 
         1}, {0, 3}, {0, 0, 1}, {1}, $CellContext`q] = -(
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2]/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {3, 0}, {-1, -1, 
         1}, {0, 3}, {1, -2, 1}, {1}, $CellContext`q] = -(1/($CellContext`q 
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)])), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {3, 0}, {-1, 2, 
         1}, {0, 3}, {1, 1, 1}, {1}, $CellContext`q] = -($CellContext`q^3/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {3, 0}, {0, 0, 
         1}, {0, 3}, {2, -1, 1}, {
         1}, $CellContext`q] = -(($CellContext`q^2 
          Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/
         Sqrt[(1 + $CellContext`q^(-4) + $CellContext`q^4) \
($CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6)]), $CellContext`qCG3[{3, 0}, {2, -1, 1}, {3, 0}, {1, -2, 
         1}, {0, 3}, {3, -3, 1}, {1}, $CellContext`q] = -($CellContext`q/
         Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6]), $CellContext`qCG3[{3, 0}, {3, 0, 1}, {0, 0}, {0, 0, 1}, {
         3, 0}, {3, 0, 1}, {1}, $CellContext`q] = 
       1, $CellContext`qCG3[{3, 0}, {3, 0, 1}, {0, 3}, {-3, 0, 1}, {0, 0}, {0,
          0, 1}, {1}, $CellContext`q] = $CellContext`q^6/
        Sqrt[($CellContext`q^(-4) + $CellContext`q^4) (
          1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8)], $CellContext`qCG3[{3, 0}, {3, 0, 1}, {1, 1}, {-2, 1, 1}, {
         1, 1}, {1, 1, 1}, {1}, $CellContext`q] = ($CellContext`q^3 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
        1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], $CellContext`qCG3[{3, 0}, {3, 0, 1}, {1, 1}, {-1, -1, 1}, {
         1, 1}, {2, -1, 1}, {1}, $CellContext`q] = ($CellContext`q^3 
         Sqrt[$CellContext`q^(-2) + $CellContext`q^2])/Sqrt[
        1 + $CellContext`q^(-8) + $CellContext`q^(-4) + $CellContext`q^4 + \
$CellContext`q^8], $CellContext`qCG3[{3, 0}, {3, 0, 1}, {3, 0}, {-3, 3, 1}, {
         0, 3}, {0, 3, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{3, 0}, {3, 0, 1}, {3, 0}, {-2, 1, 1}, {
         0, 3}, {1, 1, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{3, 0}, {3, 0, 1}, {3, 0}, {-1, -1, 1}, {
         0, 3}, {2, -1, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`qCG3[{3, 0}, {3, 0, 1}, {3, 0}, {0, -3, 1}, {
         0, 3}, {3, -3, 1}, {1}, $CellContext`q] = $CellContext`q^3/
        Sqrt[$CellContext`q^(-6) + $CellContext`q^(-2) + $CellContext`q^2 + \
$CellContext`q^6], $CellContext`su32init3 := 
       With[{}, $CellContext`k3 = 2; $CellContext`rank3 = 
          2; $CellContext`dcox3 = 3; 
         Clear[$CellContext`n3, $CellContext`nv3, $CellContext`fus3, \
$CellContext`weights3, $CellContext`irreptonum3]; $CellContext`irreps3 = {{0, 
           0}, {1, 0}, {0, 1}, {2, 0}, {1, 1}, {0, 
           2}}; $CellContext`numirreps3 = 
          Length[$CellContext`irreps3]; $CellContext`weights3[{0, 0}] = {{0, 
           0, 1}}; $CellContext`weights3[{1, 0}] = {{1, 0, 1}, {-1, 1, 1}, {
           0, -1, 1}}; $CellContext`weights3[{0, 1}] = {{0, 1, 1}, {1, -1, 
           1}, {-1, 0, 1}}; $CellContext`weights3[{1, 1}] = {{1, 1, 1}, {-1, 
           2, 1}, {2, -1, 1}, {0, 0, 1}, {0, 0, 2}, {-2, 1, 1}, {1, -2, 
           1}, {-1, -1, 1}}; $CellContext`weights3[{2, 0}] = {{2, 0, 1}, {0, 
           1, 1}, {-2, 2, 1}, {1, -1, 1}, {-1, 0, 1}, {0, -2, 
           1}}; $CellContext`weights3[{0, 2}] = {{0, 2, 1}, {1, 0, 1}, {2, -2,
            1}, {-1, 1, 1}, {0, -1, 1}, {-2, 0, 1}}; $CellContext`n3[1] = 
          IdentityMatrix[6]; $CellContext`n3[2] = {{0, 1, 0, 0, 0, 0}, {0, 0, 
           1, 1, 0, 0}, {1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 
           0, 1}, {0, 0, 1, 0, 0, 0}}; $CellContext`n3[3] = {{0, 0, 1, 0, 0, 
           0}, {1, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, {0,
            0, 1, 1, 0, 0}, {0, 0, 0, 0, 1, 0}}; $CellContext`n3[4] = {{0, 0, 
           0, 1, 0, 0}, {0, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 
           0, 1}, {0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0}}; $CellContext`n3[
           5] = {{0, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 1, 0, 0}, {
           0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 
           0}}; $CellContext`n3[6] = {{0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 
           0}, {0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, {0,
            0, 0, 1, 0, 0}}; Do[$CellContext`irreptonum3[
             
             Part[$CellContext`irreps3, $CellContext`i]] = $CellContext`i, \
{$CellContext`i, 1, $CellContext`numirreps3}]; Do[$CellContext`fus3[
             Part[$CellContext`irreps3, $CellContext`i], 
             Part[$CellContext`irreps3, $CellContext`j]] = DeleteCases[
             Table[
              If[Part[
                 $CellContext`n3[$CellContext`i], $CellContext`j, \
$CellContext`k] > 0, 
               Part[$CellContext`irreps3, $CellContext`k]], {$CellContext`k, 
               1, $CellContext`numirreps3}], Null], {$CellContext`i, 
            1, $CellContext`numirreps3}, {$CellContext`j, 
            1, $CellContext`numirreps3}]; 
         Do[$CellContext`nv3[$CellContext`i, $CellContext`j, $CellContext`k] = 
           Range[
             Part[
              $CellContext`n3[
               $CellContext`irreptonum3[$CellContext`i]], 
              $CellContext`irreptonum3[$CellContext`j], 
              $CellContext`irreptonum3[$CellContext`k]]], {$CellContext`i, \
$CellContext`irreps3}, {$CellContext`j, $CellContext`irreps3}, \
{$CellContext`k, 
            $CellContext`fus3[$CellContext`i, $CellContext`j]}]; \
$CellContext`qCGlist3 = Flatten[
            
            Table[{$CellContext`j1, $CellContext`m1, $CellContext`j2, \
$CellContext`m2, $CellContext`j3, $CellContext`m3, {$CellContext`v$$}}, \
{$CellContext`j1, $CellContext`irreps3}, {$CellContext`j2, \
$CellContext`irreps3}, {$CellContext`j3, 
              $CellContext`fus3[$CellContext`j1, $CellContext`j2]}, \
{$CellContext`v$$, 
              $CellContext`nv3[$CellContext`j1, $CellContext`j2, \
$CellContext`j3]}, {$CellContext`m3, 
              $CellContext`weights3[$CellContext`j3]}, {$CellContext`m1, 
              $CellContext`weights3[$CellContext`j1]}, {$CellContext`m2, 
              Cases[
               $CellContext`weights3[$CellContext`j2], 
               Condition[
                Pattern[$CellContext`x, 
                 Blank[]], Part[$CellContext`m1, 
                   Span[1, 2]] + Part[$CellContext`x, 
                   Span[1, 2]] == Part[$CellContext`m3, 
                  Span[1, 2]]]]}], 6]; $CellContext`qCGvalues3 = {
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 
            1, 1, 1, 1, 1, 1, 1, 1, 1, 1, $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 1, 1/($CellContext`q 
            Sqrt[
              $CellContext`qn4[2, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], 1, 1/($CellContext`q Sqrt[
              $CellContext`qn4[2, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], 1/($CellContext`q Sqrt[
              $CellContext`qn4[2, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], 1, $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1, 1, 1, 
            1/((Sqrt[2] $CellContext`q) 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]), (
             1/$CellContext`q + $CellContext`q)/(Sqrt[2] 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]), $CellContext`q/(
            Sqrt[2] Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]), 
            1/((Sqrt[2] $CellContext`q) 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]), (-(
               1/$CellContext`q) + $CellContext`q)/(Sqrt[2] 
            Sqrt[-1 + $CellContext`qn4[
               2, $CellContext`q]]), -($CellContext`q/(Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])), 1, 1, 
            1, $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -((
              1/$CellContext`q^3 - $CellContext`q^3)/((Sqrt[2] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -(($CellContext`q 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), (
             1/$CellContext`q^3 + $CellContext`q^3)/((Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q^3 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^3 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^2 Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[
              4, $CellContext`q]]), ((-(1/$CellContext`q) - $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[
              4, $CellContext`q]]), -(((1/$CellContext`q - $CellContext`q) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^2 Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q^3) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(((
               Sqrt[2] $CellContext`q^3) Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), ($CellContext`q 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[
             2, $CellContext`q]), -(($CellContext`q 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(
             Sqrt[2] $CellContext`qn4[2, $CellContext`q])), -(
             1/($CellContext`q^2 $CellContext`qn4[2, $CellContext`q])), -(
             1/$CellContext`qn4[2, $CellContext`q]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 1/$CellContext`qn4[
            2, $CellContext`q], -(((1/$CellContext`q - $CellContext`q) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(
             Sqrt[2] $CellContext`qn4[
              2, $CellContext`q])), ((-(1/$CellContext`q) - $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[2, $CellContext`q]), -(
             1/$CellContext`qn4[2, $CellContext`q]), 1/$CellContext`qn4[
            2, $CellContext`q], $CellContext`q^2/$CellContext`qn4[
            2, $CellContext`q], -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) $CellContext`qn4[
              2, $CellContext`q])), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) $CellContext`qn4[
              2, $CellContext`q])), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q^3 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1/($CellContext`q^3 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1, 1, 
            1, $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1, 1, 1, 
            1/((Sqrt[2] $CellContext`q) 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]), (
             1/$CellContext`q + $CellContext`q)/(Sqrt[2] 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]), $CellContext`q/(
            Sqrt[2] Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]), -(
             1/((Sqrt[2] $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])), (
             1/$CellContext`q - $CellContext`q)/(Sqrt[2] 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]), $CellContext`q/(
            Sqrt[2] Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]), 1, 1, 
            1, $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 1, 1/($CellContext`q 
            Sqrt[
              $CellContext`qn4[2, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], 1, 1/($CellContext`q Sqrt[
              $CellContext`qn4[2, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], 1/($CellContext`q Sqrt[
              $CellContext`qn4[2, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], 1, $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q^3 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1/($CellContext`q^3 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^3 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(($CellContext`q^3 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^2 Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[
              4, $CellContext`q]]), ((-(1/$CellContext`q) - $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ((
              1/$CellContext`q - $CellContext`q) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^2 Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q^3) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 
            Sqrt[
             1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q^3) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), ($CellContext`q 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[2, $CellContext`q]), ($CellContext`q 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[2, $CellContext`q]), -(
             1/($CellContext`q^2 $CellContext`qn4[2, $CellContext`q])), -(
             1/$CellContext`qn4[2, $CellContext`q]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 1/$CellContext`qn4[
            2, $CellContext`q], -(((1/$CellContext`q - $CellContext`q) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(
             Sqrt[2] $CellContext`qn4[
              2, $CellContext`q])), -(((-(1/$CellContext`q) - $CellContext`q) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(
             Sqrt[2] $CellContext`qn4[2, $CellContext`q])), -(
             1/$CellContext`qn4[2, $CellContext`q]), 1/$CellContext`qn4[
            2, $CellContext`q], $CellContext`q^2/$CellContext`qn4[
            2, $CellContext`q], -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) $CellContext`qn4[2, $CellContext`q])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q) $CellContext`qn4[
             2, $CellContext`q]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -((
              1/$CellContext`q^3 - $CellContext`q^3)/((Sqrt[2] 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -((
              1/$CellContext`q^3 + $CellContext`q^3)/((Sqrt[2] 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), 1, 1, 1, 1, 1, 
            1, ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] Sqrt[
              $CellContext`qn4[
              3, $CellContext`q]]), (-(
               1/$CellContext`q^3) + $CellContext`q^3)/((Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -((
              1/$CellContext`q^3 + $CellContext`q^3)/((Sqrt[2] 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1/($CellContext`q^3 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q^3 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/(($CellContext`q Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -($CellContext`q/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^3/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/(($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/(($CellContext`q Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -($CellContext`q/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^3/Sqrt[
             $CellContext`qn4[
             4, $CellContext`q]], -(($CellContext`q 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), -(($CellContext`q 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1/($CellContext`q 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(
             1/(($CellContext`q^4 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[
               4, $CellContext`q]])), -(((-(
                 1/$CellContext`q) + $CellContext`q) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[
               4, $CellContext`q]])), ((-(1/$CellContext`q) - $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^4/(
            Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -($CellContext`q^2/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(((
               Sqrt[2] $CellContext`q) Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^4/Sqrt[
            1 + $CellContext`qn4[5, $CellContext`q]], -($CellContext`q^2/Sqrt[
             1 + $CellContext`qn4[5, $CellContext`q]]), 1/Sqrt[
            1 + $CellContext`qn4[5, $CellContext`q]], 1/Sqrt[
            1 + $CellContext`qn4[5, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[5, $CellContext`q]])), 
            1/($CellContext`q^4 
            Sqrt[1 + $CellContext`qn4[5, $CellContext`q]]), 1, 1, 1, 1, 0, 0, 
            1, 1, 1, 1, ($CellContext`q^2 Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q^3) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q^3) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^2 Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[
              4, $CellContext`q]]), ((-(1/$CellContext`q) - $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[
              4, $CellContext`q]]), -(((-(1/$CellContext`q) + $CellContext`q) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^3 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(($CellContext`q^3 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 1/$CellContext`qn4[
            2, $CellContext`q], $CellContext`q^2/$CellContext`qn4[
            2, $CellContext`q], -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) $CellContext`qn4[2, $CellContext`q])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q) $CellContext`qn4[
             2, $CellContext`q]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 1/$CellContext`qn4[
            2, $CellContext`q], ((-(1/$CellContext`q) + $CellContext`q) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[
             2, $CellContext`q]), -(((-(1/$CellContext`q) - $CellContext`q) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(
             Sqrt[2] $CellContext`qn4[2, $CellContext`q])), -(
             1/$CellContext`qn4[2, $CellContext`q]), ($CellContext`q 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[2, $CellContext`q]), ($CellContext`q 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[2, $CellContext`q]), -(
             1/($CellContext`q^2 $CellContext`qn4[2, $CellContext`q])), -(
             1/$CellContext`qn4[2, $CellContext`q]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), ($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q^3) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(((
               Sqrt[2] $CellContext`q^3) Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), ($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[
              4, $CellContext`q]]), ((-(1/$CellContext`q) - $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[
              4, $CellContext`q]]), ((-(1/$CellContext`q) + $CellContext`q) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^3 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^3 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 1/$CellContext`qn4[
            2, $CellContext`q], $CellContext`q^2/$CellContext`qn4[
            2, $CellContext`q], -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) $CellContext`qn4[
              2, $CellContext`q])), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) $CellContext`qn4[
              2, $CellContext`q])), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), 1/$CellContext`qn4[
            2, $CellContext`q], ((-(1/$CellContext`q) + $CellContext`q) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[
             2, $CellContext`q]), ((-(1/$CellContext`q) - $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[2, $CellContext`q]), -(
             1/$CellContext`qn4[2, $CellContext`q]), ($CellContext`q 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(
            Sqrt[2] $CellContext`qn4[
             2, $CellContext`q]), -(($CellContext`q 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(
             Sqrt[2] $CellContext`qn4[2, $CellContext`q])), -(
             1/($CellContext`q^2 $CellContext`qn4[2, $CellContext`q])), -(
             1/$CellContext`qn4[2, $CellContext`q]), $CellContext`q/Sqrt[
             $CellContext`qn4[2, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])), $CellContext`q^4/(
            Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -($CellContext`q^2/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), ((
              1/$CellContext`q - $CellContext`q) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[
              4, $CellContext`q]]), -(((-(1/$CellContext`q) - $CellContext`q) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[
             4, $CellContext`q]], -(($CellContext`q 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), ($CellContext`q 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(
             1/(($CellContext`q^4 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^4/(
            Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -($CellContext`q^2/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), -($CellContext`q^2/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 0, 0, 1/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(
             1/(($CellContext`q^2 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), -(
             1/(($CellContext`q^2 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 
            1/(($CellContext`q^4 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q^3/Sqrt[
            1 + $CellContext`qn4[4, $CellContext`q]], 
            0, -(Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), 
            1/($CellContext`q^3 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, ($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (-(
               1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), -(($CellContext`q 
              Sqrt[
                $CellContext`qn4[3, $CellContext`q]])/(2 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), (
             1/$CellContext`q^3 - 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (-(
               1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 - 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), $CellContext`q/
            Sqrt[1 + $CellContext`qn4[
              4, $CellContext`q]], (-(
               1/$CellContext`q) + $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (-(
               1/$CellContext`q) + $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 + $CellContext`q^3 - 
             2 (1/$CellContext`q + $CellContext`q))/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 0, 
            0, (1/$CellContext`q^3 + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 + 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 + 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, ($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), -(($CellContext`q 
              Sqrt[
                $CellContext`qn4[3, $CellContext`q]])/(2 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), 
            0, (1/$CellContext`q^3 + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 0, -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, ($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (-(
               1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (
             1/$CellContext`q^3 - 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), (-(
               1/$CellContext`q) - $CellContext`q + $CellContext`q^3)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), -(($CellContext`q 
              Sqrt[
                $CellContext`qn4[3, $CellContext`q]])/(2 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), (
             1/$CellContext`q^3 - 1/$CellContext`q - $CellContext`q)/(2 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[3, $CellContext`q]]/((2 $CellContext`q) 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
             Sqrt[2] $CellContext`q^2) 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), $CellContext`q^3/
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]], 
            0, -(Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), 
            1/($CellContext`q^3 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]]), 
            0, $CellContext`q^4/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -($CellContext`q^2/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(((
               Sqrt[2] $CellContext`q) Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), ((
              1/$CellContext`q - $CellContext`q) 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[
              4, $CellContext`q]]), ((-(1/$CellContext`q) - $CellContext`q) 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[
             4, $CellContext`q]], -(($CellContext`q 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), -(($CellContext`q 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1/($CellContext`q 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(
             1/(($CellContext`q^4 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1, 1, 1, 1, 1, 
            1, ($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/($CellContext`q Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1/($CellContext`q^3 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q^3 
            Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, $CellContext`q]]/($CellContext`q^2 Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] Sqrt[
              $CellContext`qn4[
              3, $CellContext`q]]), (-(
               1/$CellContext`q^3) + $CellContext`q^3)/((Sqrt[2] 
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(
             Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -(($CellContext`q 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/(Sqrt[2] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), (
             1/$CellContext`q^3 + $CellContext`q^3)/((Sqrt[2] 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), ($CellContext`q Sqrt[
               $CellContext`qn4[2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, $CellContext`q]]/($CellContext`q Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), $CellContext`q^4/Sqrt[
            1 + $CellContext`qn4[5, $CellContext`q]], -($CellContext`q^2/Sqrt[
             1 + $CellContext`qn4[5, $CellContext`q]]), 1/Sqrt[
            1 + $CellContext`qn4[5, $CellContext`q]], 1/Sqrt[
            1 + $CellContext`qn4[5, $CellContext`q]], -(1/($CellContext`q^2 
             Sqrt[1 + $CellContext`qn4[5, $CellContext`q]])), 
            1/($CellContext`q^4 
            Sqrt[1 + $CellContext`qn4[5, $CellContext`q]]), $CellContext`q^3/
            Sqrt[
             $CellContext`qn4[
             4, $CellContext`q]], -(($CellContext`q 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), ($CellContext`q 
             Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/($CellContext`q Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 1/(($CellContext`q^2 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(
             1/(($CellContext`q^4 Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^3/Sqrt[
             $CellContext`qn4[4, $CellContext`q]], -(1/(Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[
               4, $CellContext`q]])), -(((-(
                 1/$CellContext`q) + $CellContext`q) 
              Sqrt[1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[
               4, $CellContext`q]])), -(((-(
                 1/$CellContext`q) - $CellContext`q) 
              Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]])/((Sqrt[2] Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 1/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^4/(
            Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -($CellContext`q/Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -($CellContext`q^2/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), 
            Sqrt[1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), 
            Sqrt[-1 + $CellContext`qn4[2, $CellContext`q]]/(((
              Sqrt[2] $CellContext`q) Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[4, $CellContext`q]]), -(1/($CellContext`q^3 
             Sqrt[
               $CellContext`qn4[4, $CellContext`q]])), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/(($CellContext`q Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -($CellContext`q/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^3/(Sqrt[
              $CellContext`qn4[2, $CellContext`q]] Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/(($CellContext`q^3 Sqrt[
               $CellContext`qn4[2, $CellContext`q]]) Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/(($CellContext`q Sqrt[
                $CellContext`qn4[2, $CellContext`q]]) Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), -($CellContext`q/(
             Sqrt[
               $CellContext`qn4[2, $CellContext`q]] Sqrt[
               $CellContext`qn4[3, $CellContext`q]])), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), $CellContext`q^2/Sqrt[
             $CellContext`qn4[3, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[3, $CellContext`q]]), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[3, $CellContext`q]])}; 
         Clear[$CellContext`qCG3]; Do[$CellContext`qCG3[
             Apply[Sequence, 
              Part[$CellContext`qCGlist3, $CellContext`i]], $CellContext`q] = 
           Part[$CellContext`qCGvalues3, $CellContext`i], {$CellContext`i, 1, 
            
            Length[$CellContext`qCGlist3]}]; Null], $CellContext`so51init3 := 
       With[{}, $CellContext`k3 = 1; $CellContext`rank3 = 
          2; $CellContext`dcox3 = 3; 
         Clear[$CellContext`n3, $CellContext`nv3, $CellContext`fus3, \
$CellContext`weights3, $CellContext`irreptonum3]; $CellContext`irreps3 = {{0, 
           0}, {0, 1}, {1, 0}}; $CellContext`numirreps3 = 
          Length[$CellContext`irreps3]; $CellContext`weights3[{0, 0}] = {{0, 
           0, 1}}; $CellContext`weights3[{0, 1}] = {{0, 1, 1}, {1, -1, 
           1}, {-1, 1, 1}, {0, -1, 1}}; $CellContext`weights3[{1, 0}] = {{1, 
           0, 1}, {-1, 2, 1}, {0, 0, 1}, {1, -2, 1}, {-1, 0, 
           1}}; $CellContext`n3[1] = 
          IdentityMatrix[3]; $CellContext`n3[2] = {{0, 1, 0}, {1, 0, 1}, {0, 
           1, 0}}; $CellContext`n3[3] = {{0, 0, 1}, {0, 1, 0}, {1, 0, 0}}; 
         Do[$CellContext`irreptonum3[
              Part[$CellContext`irreps3, $CellContext`i]] = $CellContext`i; 
           Null, {$CellContext`i, 1, $CellContext`numirreps3}]; 
         Do[$CellContext`fus3[
             Part[$CellContext`irreps3, $CellContext`i], 
             Part[$CellContext`irreps3, $CellContext`j]] = DeleteCases[
             Table[
              If[Part[
                 $CellContext`n3[$CellContext`i], $CellContext`j, \
$CellContext`k] > 0, 
               Part[$CellContext`irreps3, $CellContext`k]], {$CellContext`k, 
               1, $CellContext`numirreps3}], Null], {$CellContext`i, 
            1, $CellContext`numirreps3}, {$CellContext`j, 
            1, $CellContext`numirreps3}]; 
         Do[$CellContext`nv3[$CellContext`i, $CellContext`j, $CellContext`k] = 
           Range[
             Part[
              $CellContext`n3[
               $CellContext`irreptonum3[$CellContext`i]], 
              $CellContext`irreptonum3[$CellContext`j], 
              $CellContext`irreptonum3[$CellContext`k]]], {$CellContext`i, \
$CellContext`irreps3}, {$CellContext`j, $CellContext`irreps3}, \
{$CellContext`k, 
            $CellContext`fus3[$CellContext`i, $CellContext`j]}]; \
$CellContext`qCGlist3 = Flatten[
            
            Table[{$CellContext`j1, $CellContext`m1, $CellContext`j2, \
$CellContext`m2, $CellContext`j3, $CellContext`m3, {$CellContext`v$$}}, \
{$CellContext`j1, $CellContext`irreps3}, {$CellContext`j2, \
$CellContext`irreps3}, {$CellContext`j3, 
              $CellContext`fus3[$CellContext`j1, $CellContext`j2]}, \
{$CellContext`v$$, 
              $CellContext`nv3[$CellContext`j1, $CellContext`j2, \
$CellContext`j3]}, {$CellContext`m3, 
              $CellContext`weights3[$CellContext`j3]}, {$CellContext`m1, 
              $CellContext`weights3[$CellContext`j1]}, {$CellContext`m2, 
              Cases[
               $CellContext`weights3[$CellContext`j2], 
               Condition[
                Pattern[$CellContext`x, 
                 Blank[]], Part[$CellContext`m1, 
                   Span[1, 2]] + Part[$CellContext`x, 
                   Span[1, 2]] == Part[$CellContext`m3, 
                  Span[1, 2]]]]}], 6]; $CellContext`qCGvalues3 = {
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, $CellContext`q^2/
            Sqrt[-1 + $CellContext`qn4[
              5, 2, $CellContext`q]], -($CellContext`q/
             Sqrt[-1 + $CellContext`qn4[5, 2, $CellContext`q]]), 
            1/($CellContext`q 
            Sqrt[-1 + $CellContext`qn4[5, 2, $CellContext`q]]), -(
             1/($CellContext`q^2 
             Sqrt[-1 + $CellContext`qn4[5, 2, $CellContext`q]])), 
            Sqrt[$CellContext`q]/Sqrt[
             $CellContext`qn4[2, 2, $CellContext`q]], -(1/(
             Sqrt[$CellContext`q] Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])), 
            Sqrt[$CellContext`q]/Sqrt[
             $CellContext`qn4[2, 2, $CellContext`q]], -(1/(
             Sqrt[$CellContext`q] Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])), 1/$CellContext`qn4[
            2, 2, $CellContext`q], $CellContext`q/$CellContext`qn4[
            2, 2, $CellContext`q], -(
             1/($CellContext`q $CellContext`qn4[2, 2, $CellContext`q])), -(
             1/$CellContext`qn4[2, 2, $CellContext`q]), Sqrt[$CellContext`q]/
            Sqrt[
             $CellContext`qn4[2, 2, $CellContext`q]], -(1/(
             Sqrt[$CellContext`q] Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])), 
            Sqrt[$CellContext`q]/Sqrt[
             $CellContext`qn4[2, 2, $CellContext`q]], -(1/(
             Sqrt[$CellContext`q] Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])), $CellContext`q^2/
            Sqrt[
             $CellContext`qn4[
             5, 2, $CellContext`q]], -((Sqrt[$CellContext`q] Sqrt[
                $CellContext`qn4[2, 2, $CellContext`q]])/Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, 2, $CellContext`q]]/($CellContext`q^(3/2) 
            Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), ($CellContext`q^(3/2) 
             Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, 2, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, 2, $CellContext`q]]/($CellContext`q^(3/2) 
            Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), ($CellContext`q^(3/2) 
             Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, 2, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, 2, $CellContext`q]]/($CellContext`q^(3/2) 
            Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), ($CellContext`q^(3/2) 
             Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, 2, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]]/(Sqrt[$CellContext`q] 
             Sqrt[
               $CellContext`qn4[5, 2, $CellContext`q]])), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), 1, 1, 1, 1, 
            1, ($CellContext`q^(3/2) Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, 2, $CellContext`q]], -(Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]]/(Sqrt[$CellContext`q] 
             Sqrt[
               $CellContext`qn4[5, 2, $CellContext`q]])), 1/($CellContext`q^2 
            Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), ($CellContext`q^(3/2) 
             Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, 2, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, 2, $CellContext`q]]/($CellContext`q^(3/2) 
            Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), ($CellContext`q^(3/2) 
             Sqrt[
               $CellContext`qn4[2, 2, $CellContext`q]])/Sqrt[
             $CellContext`qn4[5, 2, $CellContext`q]], -(1/Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, 2, $CellContext`q]]/($CellContext`q^(3/2) 
            Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), $CellContext`q^2/
            Sqrt[
             $CellContext`qn4[
             5, 2, $CellContext`q]], -((Sqrt[$CellContext`q] Sqrt[
                $CellContext`qn4[2, 2, $CellContext`q]])/Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, 2, $CellContext`q]]/($CellContext`q^(3/2) 
            Sqrt[
              $CellContext`qn4[5, 2, $CellContext`q]]), $CellContext`q^3/Sqrt[
            1 + $CellContext`qn4[4, $CellContext`q]], -($CellContext`q/Sqrt[
             1 + $CellContext`qn4[4, $CellContext`q]]), 1/Sqrt[
            1 + $CellContext`qn4[4, $CellContext`q]], -(1/($CellContext`q 
             Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])), 
            1/($CellContext`q^3 
            Sqrt[1 + $CellContext`qn4[4, $CellContext`q]])}; 
         Clear[$CellContext`qCG3]; Do[$CellContext`qCG3[
             Apply[Sequence, 
              Part[$CellContext`qCGlist3, $CellContext`i]], $CellContext`q] = 
           Part[$CellContext`qCGvalues3, $CellContext`i], {$CellContext`i, 1, 
            
            Length[$CellContext`qCGlist3]}]; Null], $CellContext`g21init3 := 
       With[{}, $CellContext`k3 = 1; $CellContext`rank3 = 
          2; $CellContext`dcox3 = 4; 
         Clear[$CellContext`n3, $CellContext`nv3, $CellContext`fus3, \
$CellContext`weights3, $CellContext`irreptonum3]; $CellContext`irreps3 = {{0, 
           0}, {0, 1}}; $CellContext`numirreps3 = 
          Length[$CellContext`irreps3]; $CellContext`weights3[{0, 0}] = {{0, 
           0, 1}}; $CellContext`weights3[{0, 1}] = {{0, 1, 1}, {1, -1, 
           1}, {-1, 2, 1}, {0, 0, 1}, {1, -2, 1}, {-1, 1, 1}, {0, -1, 
           1}}; $CellContext`n3[1] = 
          IdentityMatrix[2]; $CellContext`n3[2] = {{0, 1}, {1, 1}}; 
         Do[$CellContext`irreptonum3[
              Part[$CellContext`irreps3, $CellContext`i]] = $CellContext`i; 
           Null, {$CellContext`i, 1, $CellContext`numirreps3}]; 
         Do[$CellContext`fus3[
             Part[$CellContext`irreps3, $CellContext`i], 
             Part[$CellContext`irreps3, $CellContext`j]] = DeleteCases[
             Table[
              If[Part[
                 $CellContext`n3[$CellContext`i], $CellContext`j, \
$CellContext`k] > 0, 
               Part[$CellContext`irreps3, $CellContext`k]], {$CellContext`k, 
               1, $CellContext`numirreps3}], Null], {$CellContext`i, 
            1, $CellContext`numirreps3}, {$CellContext`j, 
            1, $CellContext`numirreps3}]; 
         Do[$CellContext`nv3[$CellContext`i, $CellContext`j, $CellContext`k] = 
           Range[
             Part[
              $CellContext`n3[
               $CellContext`irreptonum3[$CellContext`i]], 
              $CellContext`irreptonum3[$CellContext`j], 
              $CellContext`irreptonum3[$CellContext`k]]], {$CellContext`i, \
$CellContext`irreps3}, {$CellContext`j, $CellContext`irreps3}, \
{$CellContext`k, 
            $CellContext`fus3[$CellContext`i, $CellContext`j]}]; \
$CellContext`qCGlist3 = Flatten[
            
            Table[{$CellContext`j1, $CellContext`m1, $CellContext`j2, \
$CellContext`m2, $CellContext`j3, $CellContext`m3, {$CellContext`v$$}}, \
{$CellContext`j1, $CellContext`irreps3}, {$CellContext`j2, \
$CellContext`irreps3}, {$CellContext`j3, 
              $CellContext`fus3[$CellContext`j1, $CellContext`j2]}, \
{$CellContext`v$$, 
              $CellContext`nv3[$CellContext`j1, $CellContext`j2, \
$CellContext`j3]}, {$CellContext`m3, 
              $CellContext`weights3[$CellContext`j3]}, {$CellContext`m1, 
              $CellContext`weights3[$CellContext`j1]}, {$CellContext`m2, 
              Cases[
               $CellContext`weights3[$CellContext`j2], 
               Condition[
                Pattern[$CellContext`x, 
                 Blank[]], Part[$CellContext`m1, 
                   Span[1, 2]] + Part[$CellContext`x, 
                   Span[1, 2]] == Part[$CellContext`m3, 
                  Span[1, 2]]]]}], 6]; $CellContext`qCGvalues3 = {
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, $CellContext`q^(10/3)/
            Sqrt[$CellContext`qn4[3, 3, $CellContext`q] - $CellContext`qn4[
             7, 3, $CellContext`q] + $CellContext`qn4[
              11, 3, $CellContext`q]], -($CellContext`q^(8/3)/
             Sqrt[$CellContext`qn4[3, 3, $CellContext`q] - $CellContext`qn4[
              7, 3, $CellContext`q] + $CellContext`qn4[
               11, 3, $CellContext`q]]), $CellContext`q^(2/3)/
            Sqrt[$CellContext`qn4[3, 3, $CellContext`q] - $CellContext`qn4[
             7, 3, $CellContext`q] + $CellContext`qn4[
              11, 3, $CellContext`q]], -(1/
             Sqrt[$CellContext`qn4[3, 3, $CellContext`q] - $CellContext`qn4[
              7, 3, $CellContext`q] + $CellContext`qn4[
               11, 3, $CellContext`q]]), 1/($CellContext`q^(2/3) 
            Sqrt[$CellContext`qn4[3, 3, $CellContext`q] - $CellContext`qn4[
              7, 3, $CellContext`q] + $CellContext`qn4[
               11, 3, $CellContext`q]]), -(1/($CellContext`q^(8/3) 
             Sqrt[$CellContext`qn4[3, 3, $CellContext`q] - $CellContext`qn4[
               7, 3, $CellContext`q] + $CellContext`qn4[
                11, 3, $CellContext`q]])), 1/($CellContext`q^(10/3) 
            Sqrt[$CellContext`qn4[3, 3, $CellContext`q] - $CellContext`qn4[
              7, 3, $CellContext`q] + $CellContext`qn4[
               11, 3, $CellContext`q]]), $CellContext`q^2/
            Sqrt[-1 + $CellContext`qn4[
              7, 3, $CellContext`q]], -(($CellContext`q Sqrt[
                $CellContext`qn4[2, 3, $CellContext`q]])/
             Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, 3, $CellContext`q]]/($CellContext`q 
            Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), -(
             1/($CellContext`q^2 
             Sqrt[-1 + $CellContext`qn4[
                7, 3, $CellContext`q]])), ($CellContext`q^(5/3) Sqrt[
               $CellContext`qn4[2, 3, $CellContext`q]])/
            Sqrt[-1 + $CellContext`qn4[
              7, 3, $CellContext`q]], -($CellContext`q^(2/3)/
             Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), 
            1/($CellContext`q^(2/3) 
            Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, 3, $CellContext`q]]/($CellContext`q^(5/3) 
             Sqrt[-1 + $CellContext`qn4[
                7, 3, $CellContext`q]])), ($CellContext`q^(5/3) Sqrt[
               $CellContext`qn4[2, 3, $CellContext`q]])/
            Sqrt[-1 + $CellContext`qn4[
              7, 3, $CellContext`q]], -($CellContext`q^(2/3)/
             Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), 
            1/($CellContext`q^(2/3) 
            Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, 3, $CellContext`q]]/($CellContext`q^(5/3) 
             Sqrt[-1 + $CellContext`qn4[
                7, 3, $CellContext`q]])), $CellContext`q^(4/3)/
            Sqrt[-1 + $CellContext`qn4[
              7, 3, $CellContext`q]], $CellContext`q^2/
            Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]], -(1/
             Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), (
             1/$CellContext`q^(2/3) - $CellContext`q^(2/3))/
            Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]], 1/
            Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]], -(
             1/($CellContext`q^2 
             Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]])), -(
             1/($CellContext`q^(4/3) 
             Sqrt[-1 + $CellContext`qn4[
                7, 3, $CellContext`q]])), ($CellContext`q^(5/3) Sqrt[
               $CellContext`qn4[2, 3, $CellContext`q]])/
            Sqrt[-1 + $CellContext`qn4[
              7, 3, $CellContext`q]], -($CellContext`q^(2/3)/
             Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), 
            1/($CellContext`q^(2/3) 
            Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, 3, $CellContext`q]]/($CellContext`q^(5/3) 
             Sqrt[-1 + $CellContext`qn4[
                7, 3, $CellContext`q]])), ($CellContext`q^(5/3) Sqrt[
               $CellContext`qn4[2, 3, $CellContext`q]])/
            Sqrt[-1 + $CellContext`qn4[
              7, 3, $CellContext`q]], -($CellContext`q^(2/3)/
             Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), 
            1/($CellContext`q^(2/3) 
            Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), -(Sqrt[
               $CellContext`qn4[2, 3, $CellContext`q]]/($CellContext`q^(5/3) 
             Sqrt[-1 + $CellContext`qn4[
                7, 3, $CellContext`q]])), $CellContext`q^2/
            Sqrt[-1 + $CellContext`qn4[
              7, 3, $CellContext`q]], -(($CellContext`q Sqrt[
                $CellContext`qn4[2, 3, $CellContext`q]])/
             Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), Sqrt[
              $CellContext`qn4[2, 3, $CellContext`q]]/($CellContext`q 
            Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]), -(
             1/($CellContext`q^2 
             Sqrt[-1 + $CellContext`qn4[7, 3, $CellContext`q]]))}; 
         Clear[$CellContext`qCG3]; Do[$CellContext`qCG3[
             Apply[Sequence, 
              Part[$CellContext`qCGlist3, $CellContext`i]], $CellContext`q] = 
           Part[$CellContext`qCGvalues3, $CellContext`i], {$CellContext`i, 1, 
            
            Length[$CellContext`qCGlist3]}]; 
         Null], $CellContext`displayweights[
         Pattern[$CellContext`weightvec, 
          Blank[]]] := Table[
         If[Count[$CellContext`weightvec, 
            Condition[
             Pattern[$CellContext`x, 
              Blank[]], Part[$CellContext`x, 
               Span[1, $CellContext`rank3]] == 
             Part[$CellContext`weightvec, $CellContext`i, 
               Span[1, $CellContext`rank3]]]] == 1, 
          Part[$CellContext`weightvec, $CellContext`i, 
           Span[1, $CellContext`rank3]], 
          Append[
           Part[$CellContext`weightvec, $CellContext`i, 
            Span[1, $CellContext`rank3]], {
            
            Part[$CellContext`weightvec, $CellContext`i, -1]}]], \
{$CellContext`i, 1, 
          Length[$CellContext`weightvec]}], $CellContext`irrepss[
         Pattern[$CellContext`type, 
          Blank[]]] := 
       Piecewise[{{{{0, 0}, {1, 1}, {3, 0}, {0, 3}}, $CellContext`type == 
           1}, {{{0, 0}, {1, 0}, {0, 1}, {2, 0}, {1, 1}, {0, 
           2}}, $CellContext`type == 2}, {{{0, 0}, {0, 1}, {1, 
           0}}, $CellContext`type == 3}, {{{0, 0}, {0, 1}}, $CellContext`type == 
           4}}], $CellContext`kplusdcox3[
         Pattern[$CellContext`type, 
          Blank[]]] := 
       Piecewise[{{6, $CellContext`type == 1}, {5, $CellContext`type == 2}, {
          4, $CellContext`type == 3}, {5, $CellContext`type == 4}}]}; 
     Typeset`initDone$$ = True),
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{}]
}, {2}]],

Cell[CellGroupData[{

Cell["Initialization", "Section",
 CellChangeTimes->{}],

Cell[CellGroupData[{

Cell["Initialization for su(3)_2", "Subsection",
 CellChangeTimes->{}],

Cell[BoxData[
 RowBox[{"su32init3", ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"k3", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"rank3", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dcox3", "=", "3"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", 
      RowBox[{
      "n3", ",", "nv3", ",", "fus3", ",", "weights3", ",", "irreptonum3"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"irreps3", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"numirreps3", "=", 
      RowBox[{"Length", "[", "irreps3", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\n", 
     RowBox[{
      RowBox[{"n3", "[", "1", "]"}], "=", 
      RowBox[{"IdentityMatrix", "[", "6", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "2", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "3", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "4", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "5", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "6", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}]}], ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"irreptonum3", "[", 
         RowBox[{"irreps3", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "=", "i"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fus3", "[", 
         RowBox[{
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"n3", "[", "i", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "k"}], "]"}], "]"}], ">", "0"}], ",", 
              RowBox[{"irreps3", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ",", 
          "Null"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numirreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"nv3", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], "=", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"n3", "[", 
           RowBox[{"irreptonum3", "[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"irreptonum3", "[", "j", "]"}], ",", 
            RowBox[{"irreptonum3", "[", "k", "]"}]}], "]"}], "]"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "irreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "irreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"fus3", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}], "]"}], ";", "\n", 
     RowBox[{"qCGlist3", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3", ",", 
            RowBox[{"{", "v", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j1", ",", "irreps3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "irreps3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j3", ",", 
            RowBox[{"fus3", "[", 
             RowBox[{"j1", ",", "j2"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", 
            RowBox[{"nv3", "[", 
             RowBox[{"j1", ",", "j2", ",", "j3"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m3", ",", 
            RowBox[{"weights3", "[", "j3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", 
            RowBox[{"weights3", "[", "j1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m2", ",", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{"weights3", "[", "j2", "]"}], ",", 
              RowBox[{"x_", "/;", 
               RowBox[{
                RowBox[{
                 RowBox[{"m1", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}], "+", 
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], "\[Equal]", 
                RowBox[{"m3", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ";;", "2"}], "]"}], "]"}]}]}]}], "]"}]}], 
           "}"}]}], "]"}], ",", "6"}], "]"}]}], ";", "\n", 
     RowBox[{"qCGvalues3", "=", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", "1", ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", "1", ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", "1", ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", "1", ",", "1", ",", "1", 
        ",", 
        FractionBox["1", 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", "q"], "+", "q"}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["q", 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q"}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}]]}], ",", "1", ",", "1", ",",
         "1", ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "3"]], "-", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "q"], "-", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "q"], "-", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]}], ",", 
        FractionBox["1", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", "1", ",", "1", ",", "1", 
        ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", "1", ",", "1", ",", "1", 
        ",", 
        FractionBox["1", 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", "q"], "+", "q"}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["q", 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["q", 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}]], ",", "1", ",", "1", ",", 
        "1", ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", "1", ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", "1", ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", "1", ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "q"], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "q"], "-", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]}], ",", 
        FractionBox["1", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "3"]], "-", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "3"]], "+", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["q", "3"]]}], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "3"]], "+", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "q"]}], "+", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "4"], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "4"], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "q"]}], "+", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "+", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "+", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "+", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "4"], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "q"], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "4"], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", "0", ",", "0", ",", 
        FractionBox["1", 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "-", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{"2", " ", "q", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "-", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{"2", " ", "q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "q"], "+", "q"}], ")"}]}]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", "0", ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", "0", ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{"2", " ", "q", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{"2", " ", "q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "-", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{"2", " ", "q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "-", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{"2", " ", "q", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        FractionBox[
         SuperscriptBox["q", "4"], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "q"], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["q", "3"]]}], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", "q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "4"], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "q"]}], "+", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "q"]}], "-", "q"}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "4"], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", "q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", "qCG3", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qCG3", "[", 
         RowBox[{
          RowBox[{"Sequence", "@@", 
           RowBox[{"qCGlist3", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], "=", 
        RowBox[{"qCGvalues3", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "qCGlist3", "]"}]}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initialization for su(3)_3 / Z_3", "Subsection",
 CellChangeTimes->{}],

Cell[BoxData[
 RowBox[{"su33init3", ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"k3", "=", "3"}], ";", "\[IndentingNewLine]", 
     RowBox[{"rank3", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dcox3", "=", "3"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", 
      RowBox[{
      "n3", ",", "nv3", ",", "fus3", ",", "weights3", ",", "irreptonum3"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"irreps3", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"numirreps3", "=", 
      RowBox[{"Length", "[", "irreps3", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "3", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "1", "]"}], "=", 
      RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "2", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "3", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "4", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"irreptonum3", "[", 
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "=", "i"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fus3", "[", 
         RowBox[{
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"n3", "[", "i", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "k"}], "]"}], "]"}], ">", "0"}], ",", 
              RowBox[{"irreps3", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ",", 
          "Null"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numirreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"nv3", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], "=", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"n3", "[", 
           RowBox[{"irreptonum3", "[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"irreptonum3", "[", "j", "]"}], ",", 
            RowBox[{"irreptonum3", "[", "k", "]"}]}], "]"}], "]"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "irreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "irreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"fus3", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qCGlist3", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3", ",", 
            RowBox[{"{", "v", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j1", ",", "irreps3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "irreps3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j3", ",", 
            RowBox[{"fus3", "[", 
             RowBox[{"j1", ",", "j2"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", 
            RowBox[{"nv3", "[", 
             RowBox[{"j1", ",", "j2", ",", "j3"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m3", ",", 
            RowBox[{"weights3", "[", "j3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", 
            RowBox[{"weights3", "[", "j1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m2", ",", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{"weights3", "[", "j2", "]"}], ",", 
              RowBox[{"x_", "/;", 
               RowBox[{
                RowBox[{
                 RowBox[{"m1", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}], "+", 
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], "\[Equal]", 
                RowBox[{"m3", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ";;", "2"}], "]"}], "]"}]}]}]}], "]"}]}], 
           "}"}]}], "]"}], ",", "6"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"qCGvalues3", "=", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        FractionBox[
         SuperscriptBox["q", "4"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", "0", ",", "0", ",", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]], 
          SqrtBox["2"]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]], 
          SqrtBox["2"]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]]}], 
         SqrtBox["2"]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "-", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "q", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]], 
          RowBox[{"2", " ", "q"}]]}], ",", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]]}], 
         SqrtBox["2"]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "-", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", "q", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]], 
         RowBox[{"2", " ", "q"}]], ",", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "q"], "+", "q"}], ")"}]}]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", "0", ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", "q", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "q", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", "0", ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]], 
          RowBox[{"2", " ", "q"}]]}], ",", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]], 
         RowBox[{"2", " ", "q"}]], ",", "0", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]]}], 
         SqrtBox["2"]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "-", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", "q", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]], 
         RowBox[{"2", " ", "q"}]], ",", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]]}], 
         SqrtBox["2"]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "-", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "q", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]], 
          RowBox[{"2", " ", "q"}]]}], ",", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]], 
          SqrtBox["2"]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]], 
          SqrtBox["2"]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", "0", ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{"2", " ", "q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "3"]], "+", 
           FractionBox["1", "q"], "-", "q"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{"2", " ", "q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "3"]], "+", 
           FractionBox["1", "q"], "-", "q"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "3"]], "-", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["q", "3"]]}], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{"2", " ", "q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{"2", " ", "q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "q"]}], "-", "q", "+", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "q"]}], "-", "q", "+", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["q", "3"]]}], "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", "0", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q", "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "3"]]}], "+", 
             SuperscriptBox["q", "3"]}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "-", 
          FractionBox["1", "q"], "-", "q"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]], 
          RowBox[{"2", " ", "q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "3"]], "+", 
           FractionBox["1", "q"], "-", "q"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "q"]}], "+", "q", "+", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]], 
         RowBox[{"2", " ", "q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "3"]], "+", 
           FractionBox["1", "q"], "-", "q"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", "0", ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           FractionBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], 
            SuperscriptBox["q", "3"]]}], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["q", "2"]], "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["1", 
             SuperscriptBox["q", "2"]]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["1", 
             SuperscriptBox["q", "2"]]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["q", "2"]], "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "3"]], "+", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          RowBox[{"qn4", "[", 
           RowBox[{"3", ",", "q"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], "+", 
           FractionBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], 
            SuperscriptBox["q", "3"]]}], 
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}]], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "6"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "4"]], "+", 
          FractionBox["1", 
           SuperscriptBox["q", "2"]], "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "6"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "4"]], "-", 
           FractionBox["1", 
            SuperscriptBox["q", "2"]], "+", 
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["q", "6"]]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["q", "2"]]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "6"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", "4"]], "+", 
          FractionBox["1", 
           SuperscriptBox["q", "2"]], "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "6"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["q", "4"]], "-", 
           FractionBox["1", 
            SuperscriptBox["q", "2"]], "+", 
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", "1", ",", "1", ",",
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
         "1", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["q", "4"]]}], "-", 
           FractionBox["1", 
            SuperscriptBox["q", "2"]], "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "6"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["q", "4"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox["q", "2"]], "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "6"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "3"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "5"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["q", "2"]], "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "5"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "3"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "6"], 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "4"], 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"qn4", "[", 
                RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["q", "2"]]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["q", "4"]]}], "-", 
           FractionBox["1", 
            SuperscriptBox["q", "2"]], "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "q"}], "]"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "6"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["q", "4"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox["q", "2"]], "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["q", "6"]]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "5"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "6"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "6"], 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "4"], 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"qn4", "[", 
                RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"qn4", "[", 
               RowBox[{"3", ",", "q"}], "]"}]}], ")"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "3"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "5"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["q", "2"]], "-", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox["q", 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "5"], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "q"}], "]"}], " ", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "q"}], "]"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", "3"], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "q"}], "]"}], " ", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "q"}], "]"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "q"}], "]"}], " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"4", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]]}]]}]}], "}"}]}], ";", "\n", 
     RowBox[{"Clear", "[", "qCG3", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qCG3", "[", 
         RowBox[{
          RowBox[{"Sequence", "@@", 
           RowBox[{"qCGlist3", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], "=", 
        RowBox[{"qCGvalues3", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "qCGlist3", "]"}]}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{}]
}, Closed]],

Cell[CellGroupData[{

Cell["Initialization for so(5)_1", "Subsection",
 CellChangeTimes->{}],

Cell[BoxData[
 RowBox[{"so51init3", ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"k3", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"rank3", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dcox3", "=", "3"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", 
      RowBox[{
      "n3", ",", "nv3", ",", "fus3", ",", "weights3", ",", "irreptonum3"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"irreps3", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"numirreps3", "=", 
      RowBox[{"Length", "[", "irreps3", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "1", "]"}], "=", 
      RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "2", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "3", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"irreptonum3", "[", 
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "=", "i"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fus3", "[", 
         RowBox[{
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"n3", "[", "i", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "k"}], "]"}], "]"}], ">", "0"}], ",", 
              RowBox[{"irreps3", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ",", 
          "Null"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numirreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"nv3", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], "=", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"n3", "[", 
           RowBox[{"irreptonum3", "[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"irreptonum3", "[", "j", "]"}], ",", 
            RowBox[{"irreptonum3", "[", "k", "]"}]}], "]"}], "]"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "irreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "irreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"fus3", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qCGlist3", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3", ",", 
            RowBox[{"{", "v", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j1", ",", "irreps3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "irreps3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j3", ",", 
            RowBox[{"fus3", "[", 
             RowBox[{"j1", ",", "j2"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", 
            RowBox[{"nv3", "[", 
             RowBox[{"j1", ",", "j2", ",", "j3"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m3", ",", 
            RowBox[{"weights3", "[", "j3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", 
            RowBox[{"weights3", "[", "j1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m2", ",", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{"weights3", "[", "j2", "]"}], ",", 
              RowBox[{"x_", "/;", 
               RowBox[{
                RowBox[{
                 RowBox[{"m1", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}], "+", 
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], "\[Equal]", 
                RowBox[{"m3", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ";;", "2"}], "]"}], "]"}]}]}]}], "]"}]}], 
           "}"}]}], "]"}], ",", "6"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"qCGvalues3", "=", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "2", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "2", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"5", ",", "2", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SqrtBox["q"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SqrtBox["q"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox["q"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SqrtBox["q"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "2", ",", "q"}], "]"}]], ",", 
        FractionBox["q", 
         RowBox[{"qn4", "[", 
          RowBox[{"2", ",", "2", ",", "q"}], "]"}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "2", ",", "q"}], "]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}], ",", 
        FractionBox[
         SqrtBox["q"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SqrtBox["q"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SqrtBox["q"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SqrtBox["q"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox["q"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "2", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox["q"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]], ",", "1", ",", "1", 
        ",", "1", ",", "1", ",", "1", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "2", ",", "q"}], "]"}]], 
          RowBox[{
           SqrtBox["q"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"5", ",", "2", ",", "q"}], "]"}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox["q"], " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "2", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "2", ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"5", ",", "2", ",", "q"}], "]"}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["q", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"4", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]]}]]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", "qCG3", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qCG3", "[", 
         RowBox[{
          RowBox[{"Sequence", "@@", 
           RowBox[{"qCGlist3", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], "=", 
        RowBox[{"qCGvalues3", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "qCGlist3", "]"}]}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{}]
}, Closed]],

Cell[CellGroupData[{

Cell["Initialization for G2_1", "Subsection",
 CellChangeTimes->{}],

Cell[BoxData[
 RowBox[{"g21init3", ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"k3", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"rank3", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dcox3", "=", "4"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", 
      RowBox[{
      "n3", ",", "nv3", ",", "fus3", ",", "weights3", ",", "irreptonum3"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"irreps3", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"numirreps3", "=", 
      RowBox[{"Length", "[", "irreps3", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"weights3", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "1", "]"}], "=", 
      RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n3", "[", "2", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"irreptonum3", "[", 
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "=", "i"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fus3", "[", 
         RowBox[{
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"irreps3", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"n3", "[", "i", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "k"}], "]"}], "]"}], ">", "0"}], ",", 
              RowBox[{"irreps3", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ",", 
          "Null"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numirreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "numirreps3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"nv3", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], "=", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"n3", "[", 
           RowBox[{"irreptonum3", "[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"irreptonum3", "[", "j", "]"}], ",", 
            RowBox[{"irreptonum3", "[", "k", "]"}]}], "]"}], "]"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "irreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "irreps3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"fus3", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qCGlist3", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3", ",", 
            RowBox[{"{", "v", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j1", ",", "irreps3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "irreps3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j3", ",", 
            RowBox[{"fus3", "[", 
             RowBox[{"j1", ",", "j2"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", 
            RowBox[{"nv3", "[", 
             RowBox[{"j1", ",", "j2", ",", "j3"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m3", ",", 
            RowBox[{"weights3", "[", "j3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", 
            RowBox[{"weights3", "[", "j1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m2", ",", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{"weights3", "[", "j2", "]"}], ",", 
              RowBox[{"x_", "/;", 
               RowBox[{
                RowBox[{
                 RowBox[{"m1", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}], "+", 
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], "\[Equal]", 
                RowBox[{"m3", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ";;", "2"}], "]"}], "]"}]}]}]}], "]"}]}], 
           "}"}]}], "]"}], ",", "6"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"qCGvalues3", "=", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", 
        FractionBox[
         SuperscriptBox["q", 
          RowBox[{"10", "/", "3"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "3", ",", "q"}], "]"}], "-", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"11", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", 
           RowBox[{"8", "/", "3"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "3", ",", "q"}], "]"}], "-", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"11", ",", "3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SuperscriptBox["q", 
          RowBox[{"2", "/", "3"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"qn4", "[", 
            RowBox[{"3", ",", "3", ",", "q"}], "]"}], "-", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"11", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "3", ",", "q"}], "]"}], "-", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"11", ",", "3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "3", ",", "q"}], "]"}], "-", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"11", ",", "3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"8", "/", "3"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"qn4", "[", 
              RowBox[{"3", ",", "3", ",", "q"}], "]"}], "-", 
             RowBox[{"qn4", "[", 
              RowBox[{"7", ",", "3", ",", "q"}], "]"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"11", ",", "3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"10", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"qn4", "[", 
             RowBox[{"3", ",", "3", ",", "q"}], "]"}], "-", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"11", ",", "3", ",", "q"}], "]"}]}]]}]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "3", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "3", ",", "q"}], "]"}]], 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"5", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "3", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "3", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"5", "/", "3"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"5", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "3", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "3", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"5", "/", "3"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", 
          RowBox[{"4", "/", "3"}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["q", 
            RowBox[{"2", "/", "3"}]]], "-", 
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"4", "/", "3"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"5", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "3", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "3", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"5", "/", "3"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"5", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "3", ",", "q"}], "]"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{"qn4", "[", 
            RowBox[{"2", ",", "3", ",", "q"}], "]"}]], 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"5", "/", "3"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]]}], ",", 
        FractionBox[
         SuperscriptBox["q", "2"], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"qn4", "[", 
            RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"q", " ", 
           SqrtBox[
            RowBox[{"qn4", "[", 
             RowBox[{"2", ",", "3", ",", "q"}], "]"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]]}], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{"qn4", "[", 
           RowBox[{"2", ",", "3", ",", "q"}], "]"}]], 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"qn4", "[", 
             RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"qn4", "[", 
              RowBox[{"7", ",", "3", ",", "q"}], "]"}]}]]}]]}]}], "}"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", "qCG3", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qCG3", "[", 
         RowBox[{
          RowBox[{"Sequence", "@@", 
           RowBox[{"qCGlist3", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "q"}], "]"}], "=", 
        RowBox[{"qCGvalues3", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "qCGlist3", "]"}]}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{}]
}, Closed]],

Cell[CellGroupData[{

Cell["General", "Subsection",
 CellChangeTimes->{}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qn4", "[", 
    RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "-", "i"}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qn4", "[", 
    RowBox[{"n_", ",", "d_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "/", "d"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "-", "i"}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"groupinit3", "[", "type_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{"oldtype3", "\[Equal]", "type"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Piecewise", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"su33init3", ",", 
             RowBox[{"type", "\[Equal]", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"su32init3", ",", 
             RowBox[{"type", "\[Equal]", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"so51init3", ",", 
             RowBox[{"type", "\[Equal]", "3"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"g21init3", ",", 
             RowBox[{"type", "\[Equal]", "4"}]}], "}"}]}], "}"}], "]"}], ";", 
        
        RowBox[{"oldtype3", "=", "type"}], ";"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"irrepss", "[", "type_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"type", "\[Equal]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"type", "\[Equal]", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"type", "\[Equal]", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"type", "\[Equal]", "4"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kplusdcox3", "[", "type_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{"type", "\[Equal]", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{"type", "\[Equal]", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{"type", "\[Equal]", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{"type", "\[Equal]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{}],

Cell[BoxData[
 RowBox[{
  RowBox[{"displayweights", "[", "weightvec_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{"weightvec", ",", 
         RowBox[{"x_", "/;", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "rank3"}], "]"}], "]"}], "\[Equal]", 
           RowBox[{"weightvec", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"1", ";;", "rank3"}]}], "]"}], "]"}]}]}]}], "]"}], 
       "\[Equal]", "1"}], ",", 
      RowBox[{"weightvec", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", 
         RowBox[{"1", ";;", "rank3"}]}], "]"}], "]"}], ",", 
      RowBox[{"Append", "[", 
       RowBox[{
        RowBox[{"weightvec", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"1", ";;", "rank3"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"weightvec", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{"-", "1"}]}], "]"}], "]"}], "}"}]}], "]"}]}], "]"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "weightvec", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 Evaluatable->False,
 CellChangeTimes->{}]
}, Closed]],

Cell[CellGroupData[{

Cell["Start", "Subsection",
 CellChangeTimes->{}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"oldtype3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"groupinit3", "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"type3", "=", "1"}], ";"}]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{958, 754},
WindowMargins->{{Automatic, 276}, {Automatic, 29}},
ShowSelection->True,
CellContext->Notebook,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 96, 1, 123, "Title"],
Cell[666, 25, 162, 5, 60, "Subsubtitle"],
Cell[CellGroupData[{
Cell[853, 34, 69, 1, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[947, 39, 13145, 332, 70, "Input",
 CellID->1746587725],
Cell[14095, 373, 524916, 8406, 595, "Output"]
}, {2}]],
Cell[CellGroupData[{
Cell[539045, 8784, 55, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[539125, 8789, 70, 1, 70, "Subsection"],
Cell[539198, 8792, 139342, 4349, 70, "Input",
 Evaluatable->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[678577, 13146, 76, 1, 70, "Subsection"],
Cell[678656, 13149, 223332, 6887, 70, "Input",
 Evaluatable->False]
}, Closed]],
Cell[CellGroupData[{
Cell[902025, 20041, 70, 1, 70, "Subsection"],
Cell[902098, 20044, 18993, 555, 70, "Input",
 Evaluatable->False]
}, Closed]],
Cell[CellGroupData[{
Cell[921128, 20604, 67, 1, 70, "Subsection"],
Cell[921198, 20607, 20335, 587, 70, "Input",
 Evaluatable->False]
}, Closed]],
Cell[CellGroupData[{
Cell[941570, 21199, 51, 1, 70, "Subsection"],
Cell[941624, 21202, 1057, 38, 70, "Input",
 Evaluatable->False],
Cell[942684, 21242, 1124, 32, 70, "Input",
 Evaluatable->False],
Cell[943811, 21276, 2417, 77, 70, "Input",
 Evaluatable->False],
Cell[946231, 21355, 1326, 41, 70, "Input",
 Evaluatable->False]
}, Closed]],
Cell[CellGroupData[{
Cell[947594, 21401, 49, 1, 70, "Subsection"],
Cell[947646, 21404, 273, 8, 70, "Input",
 Evaluatable->False]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/q-CG-su2k.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     31900,        887]
NotebookOptionsPosition[     31193,        856]
NotebookOutlinePosition[     31576,        873]
CellTagsIndexPosition[     31533,        870]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["q-Clebsch-Gordan coefficients for su(2)_k", "Title",
 CellChangeTimes->{}],

Cell["\<\
E. Ardonne & J.K. Slingerland
Based on: V.A.Groza, I.I.Kachurik, A.U.Klimyk, J.Math.Phys.31, 2769 (1990).\
\>", "Subsubtitle",
 CellChangeTimes->{}],

Cell[CellGroupData[{

Cell["Display of qCG - coefficients", "Subtitle",
 CellChangeTimes->{}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"j1", ">", 
       RowBox[{"k1", "/", "2"}]}], ",", 
      RowBox[{"j1", "=", 
       RowBox[{"k1", "/", "2"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"j2", ">", 
       RowBox[{"k1", "/", "2"}]}], ",", 
      RowBox[{"j2", "=", 
       RowBox[{"k1", "/", "2"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"fusion", "[", 
          RowBox[{"j1", ",", "j2", ",", "k1"}], "]"}], ",", "j3"}], "]"}], 
       "]"}], ",", 
      RowBox[{"j3", "=", 
       RowBox[{
        RowBox[{"fusion", "[", 
         RowBox[{"j1", ",", "j2", ",", "k1"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"show", "<", 
        RowBox[{"-", "j3"}]}], "||", 
       RowBox[{"show", ">", "j3"}], "||", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"show", ",", "1"}], "]"}], "\[NotEqual]", 
        RowBox[{"Mod", "[", 
         RowBox[{"j3", ",", "1"}], "]"}]}]}], ",", 
      RowBox[{"show", "=", "all"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"i", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k1", "+", "2"}], ")"}], "/", "2"}]}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"x_", "/;", 
              RowBox[{
               RowBox[{"GCD", "[", 
                RowBox[{"x", ",", 
                 RowBox[{"k1", "+", "2"}]}], "]"}], "\[Equal]", "1"}]}]}], 
            "]"}], ",", "0"}], "]"}], ",", "p1"}], "]"}], "]"}], ",", 
      RowBox[{"p1", "=", "1"}]}], "]"}], ";", 
    RowBox[{"Column", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "Style", "[", "\"\<Rows labeled by m1, columns by m2; m3=m1+m2\>\"", 
          "]"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"show", "===", "all"}], ",", "\[IndentingNewLine]", 
         RowBox[{"MatrixForm", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "j3"}], "\[LessEqual]", 
                RowBox[{"m1", "+", "m2"}], "\[LessEqual]", "j3"}], ",", 
               RowBox[{"Chop", "[", 
                RowBox[{"qcg", "[", 
                 RowBox[{
                 "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", 
                  RowBox[{"m1", "+", "m2"}], ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"p1", "\[Equal]", "0"}], ",", "1", ",", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"2.", " ", "p1", " ", "Pi", " ", 
                    RowBox[{"I", "/", 
                    RowBox[{"(", 
                    RowBox[{"k1", "+", "2"}], ")"}]}]}], "]"}]}], "]"}]}], 
                 "]"}], "]"}], ",", "\"\<.\>\""}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m1", ",", 
               RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m2", ",", 
               RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}], ",", 
           RowBox[{"TableHeadings", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{"m1", ",", 
                RowBox[{"{", 
                 RowBox[{"m1", ",", 
                  RowBox[{"-", "j1"}], ",", "j1"}], "}"}]}], "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{"m2", ",", 
                RowBox[{"{", 
                 RowBox[{"m2", ",", 
                  RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}]}], 
             "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"MatrixForm", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"m1", "+", "m2"}], "\[Equal]", "show"}], ",", 
               RowBox[{"Chop", "[", 
                RowBox[{"qcg", "[", 
                 RowBox[{
                 "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", 
                  RowBox[{"m1", "+", "m2"}], ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"p1", "\[Equal]", "0"}], ",", "1", ",", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"2.", "p1", "  ", "Pi", " ", 
                    RowBox[{"I", "/", 
                    RowBox[{"(", 
                    RowBox[{"k1", "+", "2"}], ")"}]}]}], "]"}]}], "]"}]}], 
                 "]"}], "]"}], ",", "\"\<.\>\""}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m1", ",", 
               RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m2", ",", 
               RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}], ",", 
           RowBox[{"TableHeadings", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{"m1", ",", 
                RowBox[{"{", 
                 RowBox[{"m1", ",", 
                  RowBox[{"-", "j1"}], ",", "j1"}], "}"}]}], "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{"m2", ",", 
                RowBox[{"{", 
                 RowBox[{"m2", ",", 
                  RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}]}], 
             "}"}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], "}"}], 
     "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k1", ",", "8", ",", "\"\<k\>\""}], "}"}], ",", "1", ",", "12", 
     ",", "1", ",", "SetterBar"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j1", ",", "2"}], "}"}], ",", 
     RowBox[{"values", "[", "k1", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j2", ",", "2"}], "}"}], ",", 
     RowBox[{"values", "[", "k1", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j3", ",", "2"}], "}"}], ",", 
     RowBox[{"fusion", "[", 
      RowBox[{"j1", ",", "j2", ",", "k1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p1", ",", "1", ",", "\"\<q\>\""}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"j", "\[Rule]", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", " ", "j", " ", "I", " ", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"k1", "+", "2"}], ")"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"i", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k1", "+", "2"}], ")"}], "/", "2"}]}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"x_", "/;", 
              RowBox[{
               RowBox[{"GCD", "[", 
                RowBox[{"x", ",", 
                 RowBox[{"k1", "+", "2"}]}], "]"}], "\[Equal]", "1"}]}]}], 
            "]"}], ",", "0"}], "]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Style", "[", "\"\<Display the following m3 value(s)\>\"", "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"show", ",", "all", ",", "\"\<\>\""}], "}"}], ",", 
     RowBox[{"Prepend", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"m33", ",", 
         RowBox[{"{", 
          RowBox[{"m33", ",", 
           RowBox[{"-", "j3"}], ",", "j3", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"all", "\[Rule]", 
        RowBox[{"Style", "[", "\"\<All\>\"", "]"}]}]}], "]"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ControlType", "\[Rule]", "SetterBar"}], ",", 
   RowBox[{"SaveDefinitions", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{},
 CellID->1746587725],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`j1$$ = 2, $CellContext`j2$$ = 
    2, $CellContext`j3$$ = 2, $CellContext`k1$$ = 8, $CellContext`p1$$ = 
    1, $CellContext`show$$ = $CellContext`all, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`k1$$], 8, "k"}, 1, 12, 1}, {{
       Hold[$CellContext`j1$$], 2}, 
      Dynamic[
       $CellContext`values[$CellContext`k1$$]]}, {{
       Hold[$CellContext`j2$$], 2}, 
      Dynamic[
       $CellContext`values[$CellContext`k1$$]]}, {{
       Hold[$CellContext`j3$$], 2}, 
      Dynamic[
       $CellContext`fusion[$CellContext`j1$$, $CellContext`j2$$, \
$CellContext`k1$$]]}, {{
       Hold[$CellContext`p1$$], 1, "q"}, 
      Dynamic[
       Table[$CellContext`j -> 
        Exp[((2 $CellContext`j) I) (Pi/($CellContext`k1$$ + 
           2))], {$CellContext`j, 
         Prepend[
          Cases[
           
           Table[$CellContext`i, {$CellContext`i, 1, ($CellContext`k1$$ + 2)/
             2}], 
           Condition[
            Pattern[$CellContext`x$, 
             Blank[]], GCD[$CellContext`x$, $CellContext`k1$$ + 2] == 1]], 
          0]}]]}, {
      Hold[
       Style["Display the following m3 value(s)"]], 
      Manipulate`Dump`ThisIsNotAControl}, {{
       Hold[$CellContext`show$$], $CellContext`all, ""}, 
      Dynamic[
       Prepend[
        Table[$CellContext`m33, {$CellContext`m33, -$CellContext`j3$$, \
$CellContext`j3$$, 1}], $CellContext`all -> Style["All"]]]}}, 
    Typeset`size$$ = {771., {51.84375, 57.15625}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    False, $CellContext`k1$111$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`j1$$ = 2, $CellContext`j2$$ = 
        2, $CellContext`j3$$ = 2, $CellContext`k1$$ = 8, $CellContext`p1$$ = 
        1, $CellContext`show$$ = $CellContext`all}, 
      "ControllerVariables" :> {
        Hold[$CellContext`k1$$, $CellContext`k1$111$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> (
       If[$CellContext`j1$$ > $CellContext`k1$$/
          2, $CellContext`j1$$ = $CellContext`k1$$/2]; 
       If[$CellContext`j2$$ > $CellContext`k1$$/
          2, $CellContext`j2$$ = $CellContext`k1$$/2]; If[
         Not[
          MemberQ[
           $CellContext`fusion[$CellContext`j1$$, $CellContext`j2$$, \
$CellContext`k1$$], $CellContext`j3$$]], $CellContext`j3$$ = Part[
           $CellContext`fusion[$CellContext`j1$$, $CellContext`j2$$, \
$CellContext`k1$$], 1]]; If[
         Or[$CellContext`show$$ < -$CellContext`j3$$, $CellContext`show$$ > \
$CellContext`j3$$, Mod[$CellContext`show$$, 1] != 
          Mod[$CellContext`j3$$, 1]], $CellContext`show$$ = $CellContext`all]; 
       If[
         Not[
          MemberQ[
           Prepend[
            Cases[
             
             Table[$CellContext`i, {$CellContext`i, 
               1, ($CellContext`k1$$ + 2)/2}], 
             Condition[
              Pattern[$CellContext`x$, 
               Blank[]], GCD[$CellContext`x$, $CellContext`k1$$ + 2] == 1]], 
            0], $CellContext`p1$$]], $CellContext`p1$$ = 1]; Column[{
          Row[{
            Style["Rows labeled by m1, columns by m2; m3=m1+m2"]}], 
          If[$CellContext`show$$ === $CellContext`all, 
           MatrixForm[
            Table[
             
             If[-$CellContext`j3$$ <= $CellContext`m1 + $CellContext`m2 <= \
$CellContext`j3$$, 
              Chop[
               $CellContext`qcg[$CellContext`j1$$, $CellContext`m1, \
$CellContext`j2$$, $CellContext`m2, $CellContext`j3$$, $CellContext`m1 + \
$CellContext`m2, 
                If[$CellContext`p1$$ == 0, 1, 
                 Exp[((2. $CellContext`p1$$) Pi) (I/($CellContext`k1$$ + 
                   2))]]]], 
              "."], {$CellContext`m1, -$CellContext`j1$$, $CellContext`j1$$}, \
{$CellContext`m2, -$CellContext`j2$$, $CellContext`j2$$}], TableHeadings -> {
              
              Table[$CellContext`m1, {$CellContext`m1, -$CellContext`j1$$, \
$CellContext`j1$$}], 
              
              Table[$CellContext`m2, {$CellContext`m2, -$CellContext`j2$$, \
$CellContext`j2$$}]}], 
           MatrixForm[
            Table[
             If[$CellContext`m1 + $CellContext`m2 == $CellContext`show$$, 
              Chop[
               $CellContext`qcg[$CellContext`j1$$, $CellContext`m1, \
$CellContext`j2$$, $CellContext`m2, $CellContext`j3$$, $CellContext`m1 + \
$CellContext`m2, 
                If[$CellContext`p1$$ == 0, 1, 
                 
                 Exp[((2. $CellContext`p1$$) Pi) (I/($CellContext`k1$$ + 
                   2))]]]], 
              "."], {$CellContext`m1, -$CellContext`j1$$, $CellContext`j1$$}, \
{$CellContext`m2, -$CellContext`j2$$, $CellContext`j2$$}], TableHeadings -> {
              
              Table[$CellContext`m1, {$CellContext`m1, -$CellContext`j1$$, \
$CellContext`j1$$}], 
              
              Table[$CellContext`m2, {$CellContext`m2, -$CellContext`j2$$, \
$CellContext`j2$$}]}]]}]), 
      "Specifications" :> {{{$CellContext`k1$$, 8, "k"}, 1, 12, 1, 
         ControlType -> SetterBar}, {{$CellContext`j1$$, 2}, 
         Dynamic[
          $CellContext`values[$CellContext`k1$$]]}, {{$CellContext`j2$$, 2}, 
         Dynamic[
          $CellContext`values[$CellContext`k1$$]]}, {{$CellContext`j3$$, 2}, 
         Dynamic[
          $CellContext`fusion[$CellContext`j1$$, $CellContext`j2$$, \
$CellContext`k1$$]]}, {{$CellContext`p1$$, 1, "q"}, 
         Dynamic[
          
          Table[$CellContext`j -> 
           Exp[((2 $CellContext`j) I) (Pi/($CellContext`k1$$ + 
              2))], {$CellContext`j, 
            Prepend[
             Cases[
              
              Table[$CellContext`i, {$CellContext`i, 
                1, ($CellContext`k1$$ + 2)/2}], 
              Condition[
               Pattern[$CellContext`x$, 
                Blank[]], GCD[$CellContext`x$, $CellContext`k1$$ + 2] == 1]], 
             0]}]]}, 
        Style[
        "Display the following m3 value(s)"], {{$CellContext`show$$, \
$CellContext`all, ""}, 
         Dynamic[
          Prepend[
           
           Table[$CellContext`m33, {$CellContext`m33, -$CellContext`j3$$, \
$CellContext`j3$$, 1}], $CellContext`all -> Style["All"]]]}}, 
      "Options" :> {ControlType -> SetterBar}, "DefaultOptions" :> {}],
     ImageSizeCache->{814., {185.34375, 190.65625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    Initialization:>({$CellContext`fusion[
         Pattern[$CellContext`i, 
          Blank[]], 
         Pattern[$CellContext`j, 
          Blank[]], 
         Pattern[$CellContext`k, 
          Blank[]]] := Table[$CellContext`l, {$CellContext`l, 
          Abs[$CellContext`i - $CellContext`j], 
          
          Min[$CellContext`i + $CellContext`j, $CellContext`k - \
$CellContext`i - $CellContext`j]}], $CellContext`qcg[
         Pattern[$CellContext`a, 
          Blank[]], 
         Pattern[$CellContext`j, 
          Blank[]], 
         Pattern[$CellContext`b, 
          Blank[]], 
         Pattern[$CellContext`k, 
          Blank[]], 
         Pattern[$CellContext`c, 
          Blank[]], 
         Pattern[$CellContext`m, 
          Blank[]], 
         Pattern[$CellContext`q, 
          
          Blank[]]] := (($CellContext`q^((($CellContext`a + $CellContext`b - \
$CellContext`c) ($CellContext`a + $CellContext`b + $CellContext`c + 1) + 
             2 ($CellContext`a $CellContext`k - $CellContext`b \
$CellContext`j))/
            4) $CellContext`delta[$CellContext`a, $CellContext`b, \
$CellContext`c, $CellContext`q]) 
         Sqrt[((((($CellContext`qnf[$CellContext`a - $CellContext`j, \
$CellContext`q] $CellContext`qnf[$CellContext`a + $CellContext`j, \
$CellContext`q]) $CellContext`qnf[$CellContext`b - $CellContext`k, \
$CellContext`q]) $CellContext`qnf[$CellContext`b + $CellContext`k, \
$CellContext`q]) $CellContext`qnf[$CellContext`c - $CellContext`m, \
$CellContext`q]) $CellContext`qnf[$CellContext`c + $CellContext`m, \
$CellContext`q]) $CellContext`qn[2 $CellContext`c + 1, $CellContext`q]]) 
        Sum[((-1)^$CellContext`n (
            1/((((($CellContext`qnf[$CellContext`n, $CellContext`q] \
$CellContext`qnf[$CellContext`a + $CellContext`b - $CellContext`c - \
$CellContext`n, $CellContext`q]) $CellContext`qnf[$CellContext`a - \
$CellContext`j - $CellContext`n, $CellContext`q]) \
$CellContext`qnf[$CellContext`b + $CellContext`k - $CellContext`n, \
$CellContext`q]) $CellContext`qnf[$CellContext`c - $CellContext`b + \
$CellContext`j + $CellContext`n, $CellContext`q]) \
$CellContext`qnf[$CellContext`c - $CellContext`a - $CellContext`k + \
$CellContext`n, $CellContext`q])))/$CellContext`q^($CellContext`n \
(($CellContext`a + $CellContext`b + $CellContext`c + 1)/2)), {$CellContext`n, 
           
           Max[
           0, -($CellContext`c - $CellContext`b + $CellContext`j), \
-($CellContext`c - $CellContext`a - $CellContext`k)], 
           
           Min[$CellContext`a + $CellContext`b - $CellContext`c, \
$CellContext`a - $CellContext`j, $CellContext`b + $CellContext`k]}], \
$CellContext`delta[
         Pattern[$CellContext`a, 
          Blank[]], 
         Pattern[$CellContext`b, 
          Blank[]], 
         Pattern[$CellContext`c, 
          Blank[]], 
         Pattern[$CellContext`q, 
          Blank[]]] := If[
         And[
         Abs[$CellContext`a - $CellContext`b] <= $CellContext`c <= \
$CellContext`a + $CellContext`b, 
          Mod[$CellContext`a + $CellContext`b + $CellContext`c, 1] == 0], 
         Sqrt[($CellContext`qnf[$CellContext`a + $CellContext`b - \
$CellContext`c, $CellContext`q] $CellContext`qnf[$CellContext`a - \
$CellContext`b + $CellContext`c, $CellContext`q]) \
($CellContext`qnf[-$CellContext`a + $CellContext`b + $CellContext`c, \
$CellContext`q]/$CellContext`qnf[$CellContext`a + $CellContext`b + \
$CellContext`c + 1, $CellContext`q])], 0], $CellContext`qnf[
         Pattern[$CellContext`n, 
          Blank[]], 
         Pattern[$CellContext`q, 
          Blank[]]] := Product[
         $CellContext`qn[$CellContext`i, $CellContext`q], {$CellContext`i, 
          1, $CellContext`n}], $CellContext`qn[
         Pattern[$CellContext`n, 
          Blank[]], 
         Pattern[$CellContext`q, 
          Blank[]]] := 
       Sum[$CellContext`q^(($CellContext`n + 1)/
           2 - $CellContext`i), {$CellContext`i, 
          1, $CellContext`n}], $CellContext`values[
         Pattern[$CellContext`k, 
          Blank[]]] := 
       Table[$CellContext`i, {$CellContext`i, 0, $CellContext`k/2, 1/2}]}; 
     Typeset`initDone$$ = True),
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{}]
}, {2}]],

Cell[CellGroupData[{

Cell[" Initialization", "Section",
 CellChangeTimes->{}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qn", "[", 
   RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "-", "i"}], ")"}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qnf", "[", 
   RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"qn", "[", 
     RowBox[{"i", ",", "q"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fusion", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"l", ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      RowBox[{"Abs", "[", 
       RowBox[{"i", "-", "j"}], "]"}], ",", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"i", "+", "j"}], ",", 
        RowBox[{"k", "-", "i", "-", "j"}]}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"a", "-", "b"}], "]"}], "\[LessEqual]", "c", "\[LessEqual]", 
      RowBox[{"a", "+", "b"}]}], "&&", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"a", "+", "b", "+", "c"}], ",", "1"}], "]"}], "\[Equal]", 
      "0"}]}], ",", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qnf", "[", 
       RowBox[{
        RowBox[{"a", "+", "b", "-", "c"}], ",", "q"}], "]"}], 
      RowBox[{"qnf", "[", 
       RowBox[{
        RowBox[{"a", "-", "b", "+", "c"}], ",", "q"}], "]"}], 
      RowBox[{
       RowBox[{"qnf", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ",", "q"}], "]"}], "/", 
       RowBox[{"qnf", "[", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "1"}], ",", "q"}], "]"}]}]}], 
     "]"}], ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qcg", "[", 
   RowBox[{
   "a_", ",", "j_", ",", "b_", ",", "k_", ",", "c_", ",", "m_", ",", "q_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "-", "c"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "+", "c", "+", "1"}], ")"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "k"}], "-", 
           RowBox[{"b", " ", "j"}]}], ")"}]}]}], ")"}], "/", "4"}], ")"}]}], 
   RowBox[{"delta", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "q"}], "]"}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"a", "-", "j"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"a", "+", "j"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"b", "-", "k"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"b", "+", "k"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"c", "-", "m"}], ",", "q"}], "]"}], 
     RowBox[{"qnf", "[", 
      RowBox[{
       RowBox[{"c", "+", "m"}], ",", "q"}], "]"}], 
     RowBox[{"qn", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "c"}], "+", "1"}], ",", "q"}], "]"}]}], "]"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", "c", "+", "1"}], ")"}], "/", "2"}]}], 
        ")"}]}], 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qnf", "[", 
          RowBox[{"n", ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"a", "+", "b", "-", "c", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"a", "-", "j", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"b", "+", "k", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"c", "-", "b", "+", "j", "+", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"c", "-", "a", "-", "k", "+", "n"}], ",", "q"}], "]"}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"c", "-", "b", "+", "j"}], ")"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"c", "-", "a", "-", "k"}], ")"}]}]}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"a", "+", "b", "-", "c"}], ",", 
         RowBox[{"a", "-", "j"}], ",", 
         RowBox[{"b", "+", "k"}]}], "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qrw", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "l_", ",", "m_", ",", "k_", ",", "n_", ",", "q_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "j", ",", "k", ",", "q"}], "]"}], 
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "m", ",", "n", ",", "q"}], "]"}], 
   RowBox[{"delta", "[", 
    RowBox[{"j", ",", "l", ",", "n", ",", "q"}], "]"}], 
   RowBox[{"delta", "[", 
    RowBox[{"k", ",", "l", ",", "m", ",", "q"}], "]"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "z"}], " ", 
      RowBox[{
       RowBox[{"qnf", "[", 
        RowBox[{
         RowBox[{"z", "+", "1"}], ",", "q"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"z", "-", "i", "-", "j", "-", "k"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"z", "-", "i", "-", "m", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"z", "-", "j", "-", "l", "-", "n"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"z", "-", "k", "-", "l", "-", "m"}], ",", "q"}], "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"i", "+", "j", "+", "l", "+", "m", "-", "z"}], ",", "q"}], 
          "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"i", "+", "k", "+", "l", "+", "n", "-", "z"}], ",", "q"}], 
          "]"}], 
         RowBox[{"qnf", "[", 
          RowBox[{
           RowBox[{"j", "+", "k", "+", "m", "+", "n", "-", "z"}], ",", "q"}], 
          "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"i", "+", "j", "+", "k"}], ",", 
         RowBox[{"i", "+", "m", "+", "n"}], ",", 
         RowBox[{"j", "+", "l", "+", "n"}], ",", 
         RowBox[{"k", "+", "l", "+", "m"}]}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"i", "+", "j", "+", "l", "+", "m"}], ",", 
         RowBox[{"i", "+", "k", "+", "l", "+", "n"}], ",", 
         RowBox[{"j", "+", "k", "+", "m", "+", "n"}]}], "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q6j", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "l_", ",", "m_", ",", "k_", ",", "n_", ",", "q_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"qrw", "[", 
    RowBox[{"i", ",", "j", ",", "l", ",", "m", ",", "k", ",", "n", ",", "q"}],
     "]"}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{"qn", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], ",", "q"}], "]"}], "]"}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{"qn", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "n"}], "+", "1"}], ",", "q"}], "]"}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"Pi", " ", "I", 
     RowBox[{"(", 
      RowBox[{"i", "+", "j", "+", "l", "+", "m"}], ")"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"i", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"k", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvalues", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"fusion", "[", 
       RowBox[{"c", ",", "i", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"fusion", "[", 
         RowBox[{"a", ",", "b", ",", "k"}], "]"}]}], "}"}]}], "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalues", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"fusion", "[", 
     RowBox[{"a", ",", "b", ",", "k"}], "]"}], ",", 
    RowBox[{"x_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"fusion", "[", 
        RowBox[{"x", ",", "c", ",", "k"}], "]"}], ",", "d"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fvalues", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"fusion", "[", 
     RowBox[{"b", ",", "c", ",", "k"}], "]"}], ",", 
    RowBox[{"x_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"fusion", "[", 
        RowBox[{"a", ",", "x", ",", "k"}], "]"}], ",", "d"}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{},
 CellID->1733221139]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{931, 716},
WindowMargins->{{Automatic, 99}, {Automatic, 0}},
ShowSelection->True,
CellContext->Notebook,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 80, 1, 76, "Title"],
Cell[650, 25, 158, 4, 43, "Subsubtitle"],
Cell[CellGroupData[{
Cell[833, 33, 71, 1, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[929, 38, 8818, 236, 70, "Input",
 CellID->1746587725],
Cell[9750, 276, 11299, 259, 393, "Output"]
}, {2}]],
Cell[CellGroupData[{
Cell[21083, 540, 56, 1, 67, "Section"],
Cell[21142, 543, 10011, 308, 70, "Input",
 CellID->1733221139]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


